Limits of local curvature for constructing search subspaces in segmentation models

We examine how well subspaces constructed from local curvature represent the change in the gradient update field after a finite step in semantic segmentation models. The local response is the action of the curvature operator on the actual input displacement. In a study of 50 images and two models, we measure the ratio of the loss increase attained in a fixed subspace to that attained in the full space. This ratio decreases as the search radius increases. On ten images from the same sample, we compare the one-dimensional subspace spanned by the initial gradient with two rank-16 subspaces for both models. The two equal-rank subspaces are assessed at the same initial states, using the same actual steps and measured vectors. Adding generalised Gauss-Newton directions to the initial gradient reduces the mean relative error in representing the field change from 0.922 to 0.874 for the first model and from 0.819 to 0.763 for the second. At the same rank, including the response direction for the initial gradient nearly eliminates the error in representing the local response. The mean error in representing the field change does not decrease. A decomposition with fixed pixel weights shows that the finite-step remainder is comparable in norm to the field change and makes the largest diagonal contribution to the squared projection error of the field after the step. Evaluation of a search subspace should measure how accurately it represents the field change and the local response.

==> anc/README.txt <==
Derived scalar data referenced in Supplementary Table S4. The paths in that table are relative to the root of the arXiv source archive. Original images, model weights and primary vector NPZ files are not included.


==> anc/generated/controls/balance-contrast.csv <==
case,image,model,audit,diag_f0,diag_h,diag_u,cross_f0h,cross_f0u,cross_hu,fixed_energy,diag_f0_over_fixed_squared,diag_h_over_fixed_squared,diag_u_over_fixed_squared,cross_f0h_over_fixed_squared,cross_f0u_over_fixed_squared,cross_hu_over_fixed_squared,fixed_energy_over_fixed_squared,sum_terms,sum_terms_over_fixed_squared,Aref_energy_over_fixed_squared,B_energy_over_fixed_squared,abs_contrast_over_fixed_squared,l1_terms_over_fixed_squared
fcn:2007_003611,2007_003611,fcn,audit-000,-3.246900692496667e-25,-2.543876044759554e-12,-9.202470214153556e-11,3.8477513684977165e-19,3.2930822027721375e-18,-3.105944499088267e-11,-1.2562801949892126e-10,-1.0098840534740244e-20,-7.912221822965052e-08,-2.862245815931405e-06,1.1967667375101548e-14,1.024247896168789e-13,-9.660424255823853e-07,-3.907410345338568e-06,-1.2562801949932076e-10,-3.907410345350993e-06,0.010911083271250717,0.010907175860905378,3.907410345338568e-06,3.907410574135908e-06
deeplab:2007_003611,2007_003611,deeplab,audit-001,-1.5087942999383213e-22,-6.617480601516832e-10,2.5998535242227416e-08,-1.0432966062373224e-16,-1.1088057856209226e-15,3.5881202470798654e-09,2.892490621602324e-08,-1.5625888065480846e-19,-6.853420055936052e-07,2.6925486236136485e-05,-1.0804942720705453e-13,-1.148339113766427e-12,3.7160509784963703e-06,2.9956193952653904e-05,2.892490621602e-08,2.995619395265055e-05,0.011452471525291616,0.01148242771924427,2.9956193952653904e-05,3.132688047661515e-05
fcn:2007_003742,2007_003742,fcn,audit-002,3.477801457416589e-21,-1.9134954706326847e-09,-2.3550239201331272e-07,2.0727470812716572e-16,-1.300884575204416e-14,-1.0701870415505991e-07,-3.4443460444162285e-07,1.4983653818635302e-19,-8.244045574926103e-08,-1.0146313291872707e-05,8.930160361262118e-15,-5.604691461410978e-13,-4.610761237559301e-06,-1.4839515536765343e-05,-3.444346044405729e-07,-1.4839515536720106e-05,0.06534900005191423,0.06533416053637746,1.4839515536765343e-05,1.4839515554580726e-05
deeplab:2007_003742,2007_003742,deeplab,audit-003,8.500620388730022e-22,-1.1404886885972324e-09,-1.0408122342030765e-07,4.832279464980938e-16,-9.467781825496917e-15,3.804467227788416e-08,-6.717704881638786e-08,5.1566925533649825e-20,-6.918494484806628e-08,-6.31383175830537e-06,2.931383639467345e-14,-5.743397282056287e-13,2.3078865924971165e-06,-4.075130655731545e-06,-6.717704881557376e-08,-4.07513065568216e-06,0.016255371394557034,0.016251296263901302,4.075130655731545e-06,8.690903899304167e-06
fcn:2007_003872,2007_003872,fcn,audit-004,2.2803942686847205e-23,-2.6852076478377376e-10,-1.8210405052094686e-08,-3.483680474626706e-17,-1.9964875177476371e-16,-4.722634320264299e-09,-2.320156037162532e-08,1.7572988626523823e-19,-2.0692528526009588e-06,-0.0001403315405846144,-2.684565480616111e-13,-1.5385169540270685e-12,-3.63931800464938e-05,-0.00017879397529065957,-2.320156037162829e-08,-0.00017879397529068245,0.04855912194403792,0.04838032796874726,0.00017879397529065957,0.00017879397529068283
deeplab:2007_003872,2007_003872,deeplab,audit-005,-1.2854436572579551e-21,-9.147492436116078e-10,8.815191159439097e-09,-3.8924476446173143e-16,1.0898747301256578e-14,2.672229089556439e-08,3.462274332079814e-08,-2.6186934592973253e-19,-1.863518363965282e-07,1.7958222673812887e-06,-7.929656916554489e-14,2.220282321297233e-12,5.443839408327507e-06,7.053311980278406e-06,3.462274332089313e-08,7.053311980297758e-06,0.01376692324136632,0.013773976553346598,7.053311980278406e-06,7.426015811684476e-06
fcn:2007_004052,2007_004052,fcn,audit-006,-8.016922695314877e-24,-1.4466217393998234e-09,6.312504601327373e-08,1.0569055280417684e-18,-6.43842366089634e-16,1.3111968192186014e-08,7.47903918232797e-08,-1.8525941049766204e-20,-3.3429322052828853e-06,0.00014587279005311106,2.4423547852240805e-15,-1.4878259617607637e-12,3.0299849332064303e-05,0.00017282970569452096,7.479039182327445e-08,0.00017282970569450885,0.30760734726722283,0.3077801769729174,0.00017282970569452096,0.00017951557308072658
deeplab:2007_004052,2007_004052,deeplab,audit-007,4.438026241965001e-24,-2.9739957091226157e-11,1.2403358764148004e-09,-2.367624718518848e-17,1.5642605975579468e-16,-5.133063125327232e-10,6.972897395394493e-10,3.758041228773066e-20,-2.518326363957791e-07,1.0502942314801107e-05,-2.004862256631565e-13,1.3245878905765867e-12,-4.346586027921597e-06,5.904524774575113e-06,6.972897395406681e-10,5.904524774585434e-06,0.028836983740401813,0.02884288826517639,5.904524774575113e-06,1.5101362504192637e-05
fcn:2007_004190,2007_004190,fcn,audit-008,-1.1880642292168015e-23,-6.521805346186904e-10,-2.7641417143829748e-09,1.8954247322664512e-16,-6.071377285748639e-16,3.741526554005381e-09,3.2520388743627966e-10,-4.0049713875858776e-20,-2.19850435393563e-06,-9.317937704962453e-06,6.389487734222918e-13,-2.046664794267188e-12,1.261270765180986e-05,1.0962641852895368e-06,3.252038874084483e-10,1.0962641851957171e-06,0.07196677920756228,0.07196787547174757,1.0962641852895368e-06,2.412915239632155e-05
deeplab:2007_004190,2007_004190,deeplab,audit-009,3.326518972127669e-22,-1.2512640638606485e-11,1.4387296697845772e-08,-1.128005434014462e-17,1.6870379711893043e-15,2.6374534767687536e-10,1.4638531080664584e-08,2.970588938378912e-19,-1.1173816287354791e-08,1.2847888372769459e-05,-1.0073113945210536e-14,1.5065287099910191e-12,2.3552518982229237e-07,1.3072241242780199e-05,1.463853108064229e-08,1.307224124276029e-05,0.019377910889734458,0.019390983130977237,1.3072241242780199e-05,1.3094588895481228e-05
fcn:2007_004380,2007_004380,fcn,audit-010,-9.716173272602112e-21,-1.5374049495516075e-10,3.1550003400977614e-07,-2.1047851881728477e-16,3.076620645462856e-14,-1.699839871164539e-08,2.983479253589635e-07,-1.3965543829197079e-18,-2.209789348521713e-08,4.53484044536464e-05,-3.0253134615620665e-14,4.4221813737289506e-12,-2.443265219477445e-06,4.288304573262061e-05,2.983479253588938e-07,4.2883045732610586e-05,0.03755419255308055,0.037597075598813166,4.288304573262061e-05,4.781377201904497e-05
deeplab:2007_004380,2007_004380,deeplab,audit-011,-8.764238726758994e-23,-5.912548765855864e-11,-4.7444268718284605e-08,-6.252175598963701e-17,3.2104248814021834e-15,4.572361972546384e-09,-4.293102908536721e-08,-1.8421771720126126e-20,-1.2427733548169622e-08,-9.972429038109587e-06,-1.3141603649681065e-14,6.748072038388501e-13,9.610761539717166e-07,-9.023779955993864e-06,-4.2931029085493744e-08,-9.023779956020459e-06,0.02155181704873793,0.02154279326878194,9.023779955993864e-06,1.0945933613578299e-05
fcn:2007_004510,2007_004510,fcn,audit-012,-5.660507060047722e-22,-2.9622895606214625e-10,4.566808979389672e-07,1.205329854683571e-16,4.877069722696606e-14,-7.991979759875685e-09,4.483927381140635e-07,-5.842172598253226e-20,-3.057359829352177e-08,4.7133739076410916e-05,1.2440131200595188e-14,5.033592007121064e-12,-8.248470439774787e-07,4.627832348015182e-05,4.48392738114259e-07,4.6278323480172e-05,0.02573658581747152,0.025782864140951673,4.627832348015182e-05,4.798916476471412e-05
deeplab:2007_004510,2007_004510,deeplab,audit-013,1.6739246519345945e-21,-6.250924933071683e-10,6.667561948685199e-08,-3.652909644394106e-16,-2.5896731998279024e-15,6.161808334985161e-09,7.221233237406349e-08,1.0549037646816788e-19,-3.9393196324690615e-08,4.201883395878892e-06,-2.302055908824695e-14,-1.6320065569477291e-13,3.883158541401762e-07,4.550805867504526e-06,7.22123323735675e-08,4.5508058674732686e-06,0.02240290729094084,0.022407458096808344,4.550805867504526e-06,4.629592632565079e-06
fcn:2007_004712,2007_004712,fcn,audit-014,-2.5026387299594417e-21,-1.033910463298547e-09,5.430929084665817e-06,5.728026706706539e-16,-1.5349232518080653e-13,5.953204705332149e-09,5.435848225995334e-06,-2.0049409418995194e-20,-8.282975058725922e-09,4.350884506041286e-05,4.588898558584973e-15,-1.2296742767476507e-12,4.769295586431975e-08,4.35482538161892e-05,5.435848225988325e-06,4.354825381613305e-05,0.05227357760285087,0.052317125856667056,4.35482538161892e-05,4.35648222255991e-05
deeplab:2007_004712,2007_004712,deeplab,audit-015,-1.7549236927133757e-21,-1.892705751523839e-09,2.3554691343672589e-07,3.553588558973098e-16,1.4683461571199586e-14,3.792765402533334e-08,2.7158187674909305e-07,-2.1218700181170215e-19,-2.288461660157213e-07,2.8479866991175453e-05,4.2966272843181704e-14,1.7753704619446664e-12,4.585814885742399e-06,3.2836837529207095e-05,2.7158187674935404e-07,3.283683752923865e-05,0.012618367569422856,0.012651204406952063,3.2836837529207095e-05,3.329452986127052e-05
fcn:2007_004969,2007_004969,fcn,audit-016,-2.439978024739708e-24,-3.7265979215402655e-11,-4.4393587478159076e-10,7.20514032246075e-18,-5.026312470855946e-17,7.37186321576774e-10,2.5598442452340453e-10,-5.90805663702504e-20,-9.023422080298618e-07,-1.0749270136138581e-05,1.7446213314708884e-13,-1.217049434548497e-12,1.784990887522585e-05,6.198295488509051e-06,2.559844245217938e-10,6.198295488470049e-06,0.04503067074058322,0.04503686903607173,6.198295488509051e-06,2.950152261090592e-05
deeplab:2007_004969,2007_004969,deeplab,audit-017,-1.3829111222323685e-23,-2.1652736786505862e-13,6.185229476304979e-09,1.3878534010401036e-18,-4.69492925199461e-16,2.973613271454029e-11,6.21474861355061e-09,-6.095486046654843e-20,-9.543921719349614e-10,2.726276429631624e-05,6.117270231500068e-15,-2.06939370762803e-12,1.3106856914301446e-07,2.7392876410028637e-05,6.214748613546568e-09,2.739287641001082e-05,0.017018210033935208,0.017045602910345237,2.7392876410028637e-05,2.7394789333142226e-05
fcn:2007_005149,2007_005149,fcn,audit-018,1.885541508111276e-20,-2.97032489441136e-10,5.6035258786018075e-06,2.0894403739658237e-16,-1.7761852222202434e-13,3.5396111347631864e-08,5.638624780051997e-06,1.4837593873222268e-19,-2.3373908378683443e-09,4.409494083642199e-05,1.6442103002162568e-15,-1.3977053731011104e-12,2.7853702642356324e-07,4.4371139075958926e-05,5.6386247800504385e-06,4.437113907594666e-05,0.017963976106699638,0.0180083472457756,4.4371139075958926e-05,4.437581665303315e-05
deeplab:2007_005149,2007_005149,deeplab,audit-019,-1.678028712708395e-19,-2.2808722245773058e-07,2.0763839338362733e-05,-8.213026626890976e-14,1.0275858797600998e-12,-1.58099600124057e-06,1.8954757060134914e-05,-8.533606630148879e-20,-1.1599364296192321e-07,1.0559440115849208e-05,-4.176730585479896e-14,5.225782854701379e-13,-8.040147261037922e-07,9.639432227602034e-06,1.8954757060119877e-05,9.639432227594387e-06,0.008945252487531372,0.008954891919758975,9.639432227602034e-06,1.14794490492606e-05


==> anc/generated/controls/balance.csv <==
case,image,model,audit,space,diag_f0,diag_h,diag_u,cross_f0h,cross_f0u,cross_hu,fixed_energy,diag_f0_over_fixed_squared,diag_h_over_fixed_squared,diag_u_over_fixed_squared,cross_f0h_over_fixed_squared,cross_f0u_over_fixed_squared,cross_hu_over_fixed_squared,fixed_energy_over_fixed_squared
fcn:2007_003611,2007_003611,fcn,audit-000,anchor,1.9094395645171e-35,2.358597335375971e-09,3.903471346310713e-07,2.129409481886019e-25,-9.372881461574747e-25,-5.503878469966263e-09,3.872018534964815e-07,5.938933000736314e-31,7.335949150113908e-05,0.012140973313232974,6.6231057945277214e-21,-2.915248854090526e-20,-0.00017118722207681584,0.012043145582657313
fcn:2007_003611,2007_003611,fcn,audit-000,Aref,7.40439341273003e-20,2.5438760779770505e-12,3.5077106506280374e-07,-3.8111319340212465e-19,8.181298590024049e-16,3.1056456633061876e-11,3.508046662133376e-07,2.3029896942780744e-15,7.912221926281487e-08,0.010910038174116057,-1.1853769888151962e-14,2.5446306386481168e-11,9.659494786402056e-07,0.010911083271250717
fcn:2007_003611,2007_003611,fcn,audit-000,B,7.404360943723105e-20,3.321749645603569e-20,3.506790403606622e-07,3.661943447647012e-21,8.21422941205177e-16,-2.988357820791368e-15,3.506790381938387e-07,2.3029795954375396e-15,1.0331643356017053e-15,0.010907175928300126,1.1389748694958598e-16,2.5548731176098047e-11,-9.294694217983651e-11,0.010907175860905378
deeplab:2007_003611,2007_003611,deeplab,audit-001,anchor,3.0349247571991555e-34,9.263575498479515e-07,1.1782625379749305e-05,1.9027841659209542e-23,1.6036411319139172e-22,3.6075677054975174e-07,1.3069739700147e-05,3.1431318732506663e-31,0.0009593858740803117,0.01220272275080724,1.970625975367591e-20,1.6608173046194729e-19,0.0003736191816011779,0.013535727806488722
deeplab:2007_003611,2007_003611,deeplab,audit-001,Aref,6.777511993848262e-19,6.6174806470948e-10,1.1061129560528465e-05,1.0438438631267964e-16,1.4608358919379866e-14,-3.5886245826075302e-09,1.1058202698723988e-05,7.019157202718499e-16,6.853420103139056e-07,0.011455502741338879,1.081061040840704e-13,1.5129204909107226e-11,-3.7165732955877764e-06,0.011452471525291616
deeplab:2007_003611,2007_003611,deeplab,audit-001,B,6.776003199548323e-19,4.557796863717561e-18,1.1087128095770692e-05,5.472568894740705e-20,1.3499553133758944e-14,-5.043355276648313e-13,1.108712760494001e-05,7.017594613911951e-16,4.720300416071407e-15,0.011482428227575014,5.667687701587038e-17,1.3980865795340799e-11,-5.223170914059014e-10,0.01148242771924427
fcn:2007_003742,2007_003742,fcn,audit-002,anchor,7.07442617776836e-33,0.00031121619285582675,0.001666044674049171,2.333337386725821e-21,-2.412376519861515e-21,3.710240695213081e-05,0.0020143632738571305,3.047924216234956e-31,0.013408343614788395,0.07177936103597309,1.0052879692203472e-19,-1.0393409484812736e-19,0.0015985087947539603,0.08678621344551551
fcn:2007_003742,2007_003742,fcn,audit-002,Aref,6.570384201729935e-17,1.913495753095373e-09,0.0015166829813504437,-1.9172890510009014e-16,5.864200271755587e-12,1.0700046542873135e-07,0.0015167919011757017,2.8307643072667546e-15,8.244046791879742e-08,0.06534430738335441,-8.260389720981166e-15,2.526514174860431e-10,4.609975445832124e-06,0.06534900005191423
fcn:2007_003742,2007_003742,fcn,audit-002,B,6.570731981875677e-17,2.8246268827223395e-16,0.0015164474789584304,1.5545803027075595e-17,5.851191426003543e-12,-1.8238726328567323e-11,0.0015164474665712601,2.8309141438049413e-15,1.216953638548459e-14,0.06533416107006253,6.697706402809514e-16,2.52090948339902e-10,-7.857917271766409e-10,0.06533416053637746
deeplab:2007_003742,2007_003742,deeplab,audit-003,anchor,2.7380881949006234e-34,5.7650273648810967e-05,0.0002790580314782914,1.4993901962504915e-21,-3.1556222967640634e-21,-2.099254066822911e-05,0.0003157157644588733,1.660993946255967e-32,0.003497212241337256,0.016928370013894745,9.095682322015206e-20,-1.914280753029467e-19,-0.0012734609144949864,0.01915212134073702
deeplab:2007_003742,2007_003742,deeplab,audit-003,Aref,1.6907779018794612e-17,1.1404887301334863e-09,0.0002680008076412126,-4.823959364133524e-16,4.0696372067802885e-13,-3.8054872117843966e-08,0.0002679638936643235,1.0256688826588647e-15,6.918494736776109e-08,0.01625761069029116,-2.926336454659517e-14,2.4687454467351215e-11,-2.3085053407338447e-06,0.016255371394557034
deeplab:2007_003742,2007_003742,deeplab,audit-003,B,1.6908629080833485e-17,4.153625376444436e-17,0.0002678967264177923,8.320100847413721e-19,3.9749593885253194e-13,-1.0199839959801622e-11,0.0002678967166155071,1.0257204495843984e-15,2.5196948068138354e-15,0.016251296858532854,5.047184807827165e-17,2.4113114739145585e-11,-6.187482367281851e-10,0.016251296263901302
fcn:2007_003872,2007_003872,fcn,audit-004,anchor,4.848296992008494e-35,3.0267637104009624e-07,6.717437448112836e-06,-2.042286628538129e-24,1.2243114048834142e-23,-1.5830879740410832e-07,6.861805021748826e-06,3.7361551495091163e-31,0.002332460004327652,0.05176536947847971,-1.573810291853708e-20,9.434688855690246e-20,-0.0012199463638652409,0.052877883118942134
fcn:2007_003872,2007_003872,fcn,audit-004,Aref,1.6519512302530719e-19,2.6852076662214245e-10,6.2963812062909535e-06,3.4860544639892036e-17,-1.395430766692547e-14,4.7225649049569086e-09,6.301372278043248e-06,1.2730132056310136e-15,2.0692528667676458e-06,0.048520660153310906,2.6863949049678364e-13,-1.0753354947841198e-10,3.63926451239043e-05,0.04855912194403792
fcn:2007_003872,2007_003872,fcn,audit-004,B,1.6521792696799403e-19,1.838368678314186e-18,6.278170801238859e-06,2.3739893624973125e-20,-1.4153956418700234e-14,-6.941530739082554e-14,6.2781707176716224e-06,1.2731889355172789e-15,1.4166687015051122e-14,0.048380328612726294,1.8294243517247507e-16,-1.0907206643243905e-10,-5.349225894999311e-10,0.04838032796874726
deeplab:2007_003872,2007_003872,deeplab,audit-005,anchor,1.800018166833864e-36,6.351575743662627e-06,7.633715725987119e-05,2.570040162976866e-23,-1.9142388859445528e-22,-4.1276942101385473e-07,8.227596358252002e-05,3.6669797026804148e-34,0.001293936903593363,0.015551332280420641,5.2356611096244926e-21,-3.899669053444681e-20,-8.408898957988429e-05,0.01676118019443413
deeplab:2007_003872,2007_003872,deeplab,audit-005,Aref,3.797451741230765e-18,9.147492971563991e-10,6.760380069612999e-05,3.8983447147829886e-16,-5.981782100513333e-13,-2.6724389301678483e-08,6.7577990458341e-05,7.736132175540907e-16,1.8635184730462158e-07,0.013772181278192696,7.941670371196919e-14,-1.2186028981597465e-10,-5.444266893603497e-06,0.01376692324136632
deeplab:2007_003872,2007_003872,deeplab,audit-005,B,3.796166297573507e-18,5.354479128647738e-17,6.761261588728943e-05,5.897070165674222e-19,-5.872794627500767e-13,-2.0984061140919647e-12,6.76126132016618e-05,7.733513482081609e-16,1.0908093398698124e-14,0.013773977100460076,1.2013454642430546e-16,-1.1964000749467742e-10,-4.2748527598976863e-10,0.013773976553346598
fcn:2007_004052,2007_004052,fcn,audit-006,anchor,3.0386737654908723e-34,1.8654708650173365e-06,0.00014095311416913883,-1.878465184231205e-23,3.6335563935265984e-22,-6.233520729005265e-06,0.00013658506430515083,7.021932627821597e-31,0.004310831548315206,0.3257221234532397,-4.340859527988586e-20,8.396619763692377e-19,-0.014404758776772945,0.3156281962247818
fcn:2007_004052,2007_004052,fcn,audit-006,Aref,1.5846866014908907e-18,1.4466217623894573e-09,0.0001331257858099696,-5.228862477649397e-19,4.420581202173519e-14,-1.3113364384975874e-08,0.00013311411911155386,3.6619799987258725e-15,3.342932258408582e-06,0.3076343073085392,-1.2083139840537341e-15,1.0215319502211398e-10,-3.0303075730309875e-05,0.30760734726722283
fcn:2007_004052,2007_004052,fcn,audit-006,B,1.5846785845681954e-18,2.298963385397409e-17,0.00013318891085598288,5.340192802768286e-19,4.356196965564556e-14,-1.3961927898603543e-12,0.00013318890950337714,3.661961472784822e-15,5.312569644501297e-14,0.3077801800985923,1.2340408011703464e-15,1.0066536906035323e-10,-3.2263982455734056e-09,0.3077801769729174
deeplab:2007_004052,2007_004052,deeplab,audit-007,anchor,1.090295759180102e-34,3.3947691892611915e-07,3.4540612015503625e-06,7.270103825326693e-24,-2.3129470048357655e-23,6.475860509166939e-08,3.858296725568156e-06,9.232429443096488e-31,0.0028746298196207654,0.02924837234938113,6.156193862644121e-20,-1.9585621468275516e-19,0.0005483642830930476,0.03267136645209498
deeplab:2007_004052,2007_004052,deeplab,audit-007,Aref,2.926051721815181e-19,2.973995825335169e-11,3.404935668437876e-06,2.3721502848899676e-17,-7.918655264234894e-15,5.132195615611544e-10,3.4054786200630444e-06,2.4777282531874194e-15,2.518326462364502e-07,0.028832386123169813,2.0086944252756798e-13,-6.705375619018318e-11,4.345851436213444e-06,0.028836983740401813
deeplab:2007_004052,2007_004052,deeplab,audit-007,B,2.9260961020776006e-19,1.1621255345520676e-18,3.4061760043142906e-06,4.5255663711197217e-20,-7.7622292044791e-15,-8.67509715687254e-14,3.406175909802584e-06,2.4777658335997068e-15,9.840671131144362e-15,0.028842889065484614,3.832168644114779e-16,-6.57291682996066e-11,-7.345917081532235e-10,0.02884288826517639
fcn:2007_004190,2007_004190,fcn,audit-008,anchor,1.0878776086939577e-33,4.339785813681773e-06,2.2254820694043707e-05,6.145873958508783e-23,-1.0497655393919817e-23,-2.645151582792273e-06,2.3949454924933208e-05,3.667241710397109e-30,0.01462944307607372,0.07502112926525492,2.071777665738069e-19,-3.5387657043677665e-20,-0.008916821283218156,0.0807337510581105
fcn:2007_004190,2007_004190,fcn,audit-008,Aref,6.331024166894189e-19,6.521805420337246e-10,2.1351845348085375e-05,-1.8937762230804055e-16,1.1547689961060322e-14,-3.7417577417318345e-09,2.1348755782244608e-05,2.134191908062151e-15,2.1985043789317525e-06,0.0719771941518793,-6.383930600222985e-13,3.892732964214156e-11,-1.2613486986972757e-05,0.07196677920756228
fcn:2007_004190,2007_004190,fcn,audit-008,B,6.330905360471267e-19,7.415034149481391e-18,2.1349081206370992e-05,1.6485091860456006e-19,1.0940552232485458e-14,-2.311877264540618e-13,2.1349080986132045e-05,2.134151858348275e-15,2.499612300104522e-14,0.07196787621417433,5.557133999933196e-16,3.688066484787437e-11,-7.79335162897651e-10,0.07196787547174757
deeplab:2007_004190,2007_004190,deeplab,audit-009,anchor,4.3858456044563865e-34,2.397637053654646e-07,2.3357427468846568e-05,1.6248608969948396e-23,-1.00373915201201e-22,-7.219667565050929e-08,2.352499449856153e-05,3.9165700082277747e-31,0.00021410952919587154,0.020858235365350686,1.451004442620103e-20,-8.963413246603514e-20,-6.447179405021051e-05,0.02100787310049635
deeplab:2007_004190,2007_004190,deeplab,audit-009,Aref,7.011426537288204e-19,1.2512643211427295e-11,2.1699984713008508e-05,1.1275944057605009e-17,-9.809241368806443e-14,-2.6365651143062853e-10,2.1699733471059856e-05,6.261219697960385e-16,1.1173818584889572e-08,0.019378135249360776,1.0069443453640193e-14,-8.759674647346907e-11,-2.3544585885420257e-07,0.019377910889734458
deeplab:2007_004190,2007_004190,deeplab,audit-009,B,7.014753056260331e-19,2.5728208089474125e-18,2.1714372009706354e-05,-4.1102825396115465e-21,-9.640537571687512e-14,8.88362462468074e-14,2.171437200214052e-05,6.264190286898764e-16,2.2975347802095574e-15,0.019390983137733544,-3.670491570343412e-18,-8.609021776347805e-11,7.933096808976896e-11,0.019390983130977237
fcn:2007_004380,2007_004380,fcn,audit-010,anchor,3.104925786022059e-33,1.156708073197936e-05,0.0002742194479936666,2.497891998819437e-22,-2.9669381025999706e-21,2.2672392393534294e-05,0.0003084589211191804,4.462865773850324e-31,0.0016625946080421866,0.03941493849819085,3.590345623876576e-20,-4.26452914618287e-19,0.0032588168284061448,0.0443363499346392
fcn:2007_004380,2007_004380,fcn,audit-010,Aref,8.326811310656572e-18,1.537405427288029e-10,0.00026125663989023923,2.1330065644579219e-16,-1.2255320012527261e-12,1.698713439256567e-08,0.00026127377953986394,1.196854410206343e-15,2.2097900351962652e-08,0.03755172898515792,3.065877463085262e-14,-1.7615186964440463e-10,2.4416461423222706e-06,0.03755419255308055
fcn:2007_004380,2007_004380,fcn,audit-010,B,8.31709513738397e-18,4.7773642155017366e-17,0.000261572139924249,2.8221376285074217e-18,-1.1947657947980976e-12,-1.126431907972065e-11,0.0002615721274652229,1.1954578558234232e-15,6.8667455249858035e-15,0.037597077389611565,4.0564001523195865e-16,-1.7172968827067569e-10,-1.6190771551747907e-09,0.037597075598813166
deeplab:2007_004380,2007_004380,deeplab,audit-011,anchor,2.1382756707997115e-34,3.0855896082629514e-06,0.0001062771632865793,1.6945375366578496e-22,2.121030113342982e-22,-3.355706688427995e-06,0.00010600704620641435,4.494494902552538e-32,0.0006485677667800544,0.022338661715709907,3.5617906637099953e-20,4.4582460357018207e-20,-0.0007053443487929862,0.022281885133696996
deeplab:2007_004380,2007_004380,deeplab,audit-011,Aref,3.470901451276072e-18,5.912549601051439e-11,0.00010253823017547879,6.242349399021116e-17,-1.0686261378885915e-13,-4.573935827963611e-09,0.00010253371525835003,7.295574229766249e-16,1.2427735303688008e-08,0.021552766050417078,1.3120949715225133e-14,-2.2461719015296052e-11,-9.614069665627533e-07,0.02155181704873793
deeplab:2007_004380,2007_004380,deeplab,audit-011,B,3.470813808888805e-18,8.351955751944633e-18,0.0001024907859067605,-9.826199942584584e-20,-1.0365218890745697e-13,-1.5738554172268189e-12,0.00010249078422926466,7.295390012049047e-16,1.7555183864305212e-15,0.021542793621378967,-2.0653934455930683e-17,-2.1786911811457202e-11,-3.3081259103673423e-10,0.02154279326878194
fcn:2007_004510,2007_004510,fcn,audit-012,anchor,1.237266532558659e-32,1.4143978875894617e-06,0.000254046885482437,1.7047394130620462e-22,2.3723049316975153e-22,-6.019979984032033e-07,0.0002548592853716234,1.2769747580155903e-30,0.00014597908799062135,0.026220014166443876,1.7594504839411696e-20,2.4484405230204534e-20,-6.213182270008215e-05,0.026303861431734427
fcn:2007_004510,2007_004510,fcn,audit-012,Aref,2.935981605094312e-17,2.9622896669489226e-10,0.0002493546385520935,-1.1843535339871793e-16,1.282632595402511e-13,7.991761024572404e-09,0.0002493629266702591,3.030207559199282e-15,3.057359939092058e-08,0.025735730406174887,-1.2223635956115096e-14,1.3237967770371071e-11,8.248244684487928e-07,0.02573658581747152
fcn:2007_004510,2007_004510,fcn,audit-012,B,2.935925000023712e-17,1.0632746027567961e-17,0.00024981131945003246,2.097632069639188e-18,1.7703395676721716e-13,-2.1873530328083504e-13,0.0002498113194083732,3.0301491374732997e-15,1.0973988165279256e-15,0.0257828641452513,2.1649524448009342e-16,1.8271559777492135e-11,-2.2575528685713355e-11,0.025782864140951673
deeplab:2007_004510,2007_004510,deeplab,audit-013,anchor,1.934592565339438e-32,3.9317344485442576e-05,0.0003630222362316547,-1.7207040317085468e-21,-3.075075882445046e-21,2.6116309597577445e-05,0.0004284558903146749,1.2191761307434884e-30,0.0024777707089172142,0.02287758431786913,-1.084384030580137e-19,-1.9379062978277138e-19,0.0016458442906755863,0.027001199317461946
deeplab:2007_004510,2007_004510,deeplab,audit-013,Aref,2.6954717252913043e-17,6.250925469586913e-10,0.00035549558586308824,3.6915467533867814e-16,3.3150234339085447e-14,-6.164931500210682e-09,0.0003554900460576813,1.6986805632598568e-15,3.939319970579822e-08,0.022403256408302402,2.326404932949338e-14,2.0891207357490722e-12,-3.885126753501582e-07,0.02240290729094084
deeplab:2007_004510,2007_004510,deeplab,audit-013,B,2.6956391177564978e-17,5.365152309177644e-17,0.0003555622614825751,3.8637108992675404e-18,3.0560561139257544e-14,-3.123165225521027e-12,0.00035556225839005536,1.6987860536363248e-15,3.3811076039181493e-15,0.022407458291698282,2.434902412464273e-16,1.9259200800542993e-12,-1.9682120998202297e-10,0.022407458096808344
fcn:2007_004712,2007_004712,fcn,audit-014,anchor,5.013908305711989e-32,0.0001717313642682996,0.0069408343968912125,-3.121468672546309e-21,-4.319449485770193e-20,-0.00018161472838179149,0.006930951032777718,4.0167963201044735e-31,0.001375792834610827,0.055605161410960724,-2.5007046624529234e-20,-3.460443977316628e-19,-0.0014549715075755881,0.055525982737995944
fcn:2007_004712,2007_004712,fcn,audit-014,Aref,1.9118649199306965e-16,1.0339134818220285e-09,0.006524979101632725,-5.018778542654107e-16,7.515082218727287e-13,-5.9024682600811265e-09,0.0065249742338291455,1.5316538529764626e-15,8.282999241046924e-09,0.05227361660032412,-4.020698016871614e-15,6.020563752048862e-12,-4.7286490579848323e-08,0.05227357760285087
fcn:2007_004712,2007_004712,fcn,audit-014,B,1.9118398935433969e-16,3.0185234813533818e-15,0.006530410030717391,7.092481640524321e-17,5.980158966919221e-13,5.073644525102248e-11,0.006530410082055141,1.5316338035670435e-15,2.4182321001435733e-14,0.052317125445384534,5.682005417133592e-16,4.790889475301212e-12,4.064652844714305e-10,0.052317125856667056
deeplab:2007_004712,2007_004712,deeplab,audit-015,anchor,2.0505720557915188e-35,1.712137726744546e-05,0.00011964467120701737,2.0925351654930864e-22,6.626978784469071e-23,-1.338982147132101e-05,0.00012337622700314194,2.479337069320225e-33,0.0020701377070413956,0.014466181163074798,2.5300744687367443e-20,8.012649012516993e-21,-0.0016189570433120773,0.014917361826804131
deeplab:2007_004712,2007_004712,deeplab,audit-015,Aref,6.504662048220632e-18,1.892705770645159e-09,0.00010439809738025668,-3.551531660466351e-16,-5.297123602731794e-14,-3.7931933609628704e-08,0.00010436205809909796,7.864756419558604e-16,2.2884616832767116e-07,0.012622725062029667,-4.294140297966629e-14,-6.404727340319956e-12,-4.586332328275315e-06,0.012618367569422856
deeplab:2007_004712,2007_004712,deeplab,audit-015,B,6.5029071245279184e-18,1.9121320126150063e-17,0.0001046336442936934,2.0568985067471375e-19,-3.8287774456118356e-14,-4.2795842953589896e-12,0.00010463363997584706,7.862634549540488e-16,2.3119498614645468e-15,0.012651204929020844,2.4869863515423253e-17,-4.629356878375289e-12,-5.174425329164335e-10,0.012651204406952063
fcn:2007_004969,2007_004969,fcn,audit-016,anchor,6.895958840478725e-36,7.515447664561299e-08,2.037549172799564e-06,-1.0159112399389505e-24,-2.2673065523120215e-24,-1.8887252077819302e-08,2.0938163973673585e-06,1.6697574725283882e-31,0.0018197578012843951,0.04933632922742216,-2.4598832788217192e-20,-5.489957445820191e-20,-0.000457327704848609,0.05069875932385797
fcn:2007_004969,2007_004969,fcn,audit-016,Aref,6.886217108057427e-20,3.7265979772791215e-11,1.8604289779710017e-06,-7.19291618443395e-18,-8.015174133780481e-16,-7.371681406004331e-10,1.8597290750015321e-06,1.6673986518216355e-15,9.023422215262259e-07,0.04504761788659078,-1.7416614318706103e-13,-1.9407593944640073e-11,-1.784946864897443e-05,0.04503067074058322
fcn:2007_004969,2007_004969,fcn,audit-016,B,6.885973110254953e-20,5.573885582661271e-19,1.8599850420962201e-06,1.2224138026799142e-20,-8.517805380866075e-16,1.8180976340903683e-14,1.8599850594260556e-06,1.6673395712552651e-15,1.3496364056054604e-14,0.04503686861645464,2.959899600277967e-16,-2.062464337918857e-11,4.4022625142261265e-10,0.04503686903607173
deeplab:2007_004969,2007_004969,deeplab,audit-017,anchor,3.8974199480178504e-36,4.392210003735476e-07,4.307047678586928e-06,3.76650811343385e-24,-3.0339584924614364e-23,3.272261384618714e-07,5.073494817422344e-06,1.7178738770100986e-32,0.0019359635164788876,0.01898426341724975,1.6601715960594156e-20,-1.3372841797002499e-19,0.0014423214399167533,0.022362548373645378
deeplab:2007_004969,2007_004969,deeplab,audit-017,Aref,4.953791649319693e-19,2.1653027897717016e-13,3.861029604237962e-06,-1.2178046532295027e-18,-1.5537729597231188e-14,-2.9754326356838456e-11,3.861000050903429e-06,2.1834930235950274e-15,9.544050033042163e-10,0.017018340296781013,-5.367742837536076e-15,-6.848597312872337e-11,-1.3114876163766105e-07,0.017018210033935208
deeplab:2007_004969,2007_004969,deeplab,audit-017,B,4.95365335820747e-19,2.9111121115449075e-18,3.867214833714267e-06,1.7004874781060089e-19,-1.600722252243065e-14,-1.8193642298166548e-14,3.86721479951698e-06,2.183432068734561e-15,1.2831369254971032e-14,0.01704560306107733,7.495273939639914e-16,-7.055536683635141e-11,-8.019249464657161e-11,0.017045602910345237
fcn:2007_005149,2007_005149,fcn,audit-018,anchor,2.863215425766103e-34,9.961413955113203e-05,0.0025735151457212443,4.948775008635264e-22,-8.999393676691998e-21,-6.945742436432678e-05,0.0026036718609080507,2.253104876042615e-33,0.0007838778092828693,0.02025135611946696,3.894261326637879e-21,-7.08175067510209e-20,-0.0005465703352403281,0.020488663593509506
fcn:2007_005149,2007_005149,fcn,audit-018,Aref,2.065436118112826e-16,2.970334667535114e-10,0.002282873053880031,-1.7179606224697545e-16,-5.788271751391931e-12,-3.5380337007127115e-08,0.0022828379647882526,1.6253210104263724e-15,2.3373985284782045e-09,0.017964252227745475,-1.3518876087712208e-15,-4.554873234322347e-11,-2.7841289589818334e-07,0.017963976106699638
fcn:2007_005149,2007_005149,fcn,audit-018,B,2.0656246722636372e-16,9.773123754208601e-16,0.002288476579758633,3.7147975149606914e-17,-5.965890273613955e-12,1.577434050474835e-11,0.0022884765895683046,1.6254693863651045e-15,7.69060986002599e-15,0.0180083471685819,2.923226914450361e-16,-4.694643771632458e-11,1.2413052537985455e-10,0.0180083472457756
deeplab:2007_005149,2007_005149,deeplab,audit-019,anchor,1.2439883181804978e-30,1.6122473238908854e-05,0.018936508876295124,-4.197039430160543e-21,9.898142188285819e-21,4.6769255924630404e-05,0.018999400605458676,6.3262963735100455e-31,8.199075706153271e-06,0.009630152122832428,-2.1344023041421165e-21,5.033695261851619e-21,2.378448172089845e-05,0.009662135680259486
deeplab:2007_005149,2007_005149,deeplab,audit-019,Aref,2.844656435559984e-15,2.2808723232321673e-07,0.017587929301938775,8.270907178286817e-14,-5.3348261247857555e-11,1.5807045969657435e-06,0.017589738040505346,1.446648608283311e-15,1.1599364797901126e-07,0.008944332654437516,4.206165710958232e-14,-2.7130231589234127e-11,8.038665326054999e-07,0.008945252487531372
deeplab:2007_005149,2007_005149,deeplab,audit-019,B,2.8444886326887133e-15,9.865486147789009e-15,0.017608693141277137,5.788055139584104e-16,-5.2320675368097455e-11,-2.9140427482662094e-10,0.01760869279756548,1.4465632722170097e-15,5.017088048781457e-15,0.008954892094553366,2.9435125478335982e-16,-2.6607653303763987e-11,-1.481934982924406e-10,0.008954891919758975


==> anc/generated/controls/cases.csv <==
case,image,model,audit,valid_count,norm_f0,norm_h,norm_f1_fixed,norm_delta_fixed,norm_f1_dynamic,norm_delta_dynamic,norm_u,u_over_delta_fixed,h_over_delta_fixed,rank_anchor,gram_max_abs_error_anchor,rank_Aref,gram_max_abs_error_Aref,rank_B,gram_max_abs_error_B
fcn:2007_003611,2007_003611,fcn,audit-000,101976,0.005525328605737785,0.00019267725977967513,0.005670204804264216,0.0006320131951945073,0.005668080916062161,0.00063124097576533,0.0006293622730297197,0.9958055904766802,0.3048627168620698,1,4.440892098500626e-16,16,4.2194182592325546e-08,16,4.2194182592325546e-08
deeplab:2007_003611,2007_003611,deeplab,audit-001,101976,0.02811239120905081,0.003509239807677529,0.031073678128641924,0.004542434777577737,0.03107211510462258,0.004541350307584506,0.003488911706070799,0.7680708423801009,0.7725459977983081,1,8.881784197001252e-16,16,1.504624558279488e-08,16,1.504624558279488e-08
fcn:2007_003742,2007_003742,fcn,audit-002,98847,0.1352264738049159,0.026879714896488594,0.15235037490804174,0.04606249578616873,0.14906541865803044,0.04414805793419539,0.04200482107286101,0.9119093604448996,0.583548816400865,1,6.661338147750939e-16,16,5.434990424380004e-08,16,5.434990424380004e-08
deeplab:2007_003742,2007_003742,deeplab,audit-003,98847,0.1222932732242271,0.010864870738810425,0.12839251072715877,0.018422060316597513,0.12446063380916401,0.0162509035557613,0.0169561893027014,0.9204284977519358,0.5897750062744951,1,4.440892098500626e-16,16,2.2323708770422e-08,16,2.2323708770422e-08
fcn:2007_003872,2007_003872,fcn,audit-004,101343,0.01009059815094367,0.0013905269119398088,0.011391532576017887,0.0028023475705387063,0.011067461382604324,0.002638587723599573,0.002607033287243177,0.9303033337659885,0.4962007306154755,1,1.1102230246251565e-16,16,3.135440285184643e-08,16,3.135440285184643e-08
deeplab:2007_003872,2007_003872,deeplab,audit-005,101343,0.05906168673785193,0.011113366528857204,0.07006226787994654,0.013808097913425656,0.05775959277139586,0.008313629093435415,0.008746864567282958,0.6334590486049752,0.8048441283177492,1,2.220446049250313e-16,16,2.133052823261039e-08,16,2.133052823261039e-08
fcn:2007_004052,2007_004052,fcn,audit-006,99687,0.02122740750030209,0.004323768230221793,0.020802412744271,0.012358452507441437,0.018464525708195113,0.012191829997731697,0.014383935676577317,1.1638945626822024,0.34986323956161247,1,5.551115123125783e-16,16,5.354191512374484e-08,16,5.354191512374484e-08
deeplab:2007_004052,2007_004052,deeplab,audit-007,99687,0.009703591530960322,0.001180147461677563,0.010867112492884669,0.0021971769174165606,0.010750201693319776,0.0021229484067073158,0.0018589796948767822,0.8460764721042898,0.5371199070601833,1,7.771561172376096e-16,16,4.987476009965519e-08,16,4.987476009965519e-08
fcn:2007_004190,2007_004190,fcn,audit-008,100116,0.01511271059055853,0.0032364709551065034,0.017223454068246564,0.005090368877191476,0.017202983789266525,0.005081821091245911,0.004838662680490371,0.9505524643157138,0.635802833387621,1,2.220446049250313e-16,16,3.515158752964709e-08,16,3.515158752964709e-08
deeplab:2007_004190,2007_004190,deeplab,audit-009,100116,0.031833451508909705,0.0025120993590016173,0.03346368184770143,0.005015513608740739,0.0329299874171245,0.0048319290044917,0.004976597043742375,0.992240761757571,0.5008658245137008,1,0.0,16,7.083748920777566e-09,16,7.083748920777566e-09
fcn:2007_004380,2007_004380,fcn,audit-010,93577,0.06297958461547748,0.011778948706764322,0.0834101110709622,0.02555291777614574,0.07206421372057763,0.016334170044955756,0.018090474446869752,0.7079612044835695,0.4609629636017634,1,9.992007221626409e-16,16,1.5216097382086957e-08,16,1.5216097382086957e-08
deeplab:2007_004380,2007_004380,deeplab,audit-011,93577,0.0658131930294589,0.00436503335911776,0.06897495109040296,0.010569497933246328,0.06505726298489091,0.010254161877798828,0.010433581867656774,0.9871407264140682,0.4129839834101825,1,4.440892098500626e-16,16,1.3012092847652923e-08,16,1.3012092847652923e-08
fcn:2007_004510,2007_004510,fcn,audit-012,97344,0.09564763405226721,0.0043536225693415476,0.09843294445793002,0.01603296311582176,0.09710710784523024,0.015794505841198233,0.016166909575070647,1.008354441925754,0.271541981222752,1,6.661338147750939e-16,16,5.066609443105108e-08,16,5.066609443105108e-08
deeplab:2007_004510,2007_004510,deeplab,audit-013,97344,0.11274319038076731,0.012713395199868615,0.1259683763235558,0.02368549665457034,0.11836080169402491,0.01841740430054677,0.01905853577155168,0.8046500375103665,0.5367586496192575,1,4.440892098500626e-16,16,3.8641815969242543e-08,16,3.8641815969242543e-08
fcn:2007_004712,2007_004712,fcn,audit-014,93800,0.31272759590635785,0.07968167778499824,0.3533037836062246,0.08870729975520397,0.3100614161504434,0.07383726540263354,0.0961347600865483,1.0837299788387325,0.8982538979868311,1,1.1102230246251565e-16,16,3.629137013128059e-08,16,3.629137013128059e-08
deeplab:2007_004712,2007_004712,deeplab,audit-015,93800,0.08713269533761522,0.006292298644414026,0.0909430950739678,0.01153994018220695,0.08842187119456599,0.011052724316018316,0.01105620375951847,0.9580815485131945,0.5452626742481657,1,0.0,16,1.4641077017429893e-08,16,1.4641077017429893e-08
fcn:2007_004969,2007_004969,fcn,audit-016,101584,0.0058047157723126975,0.0007459765739454007,0.006426442594716172,0.0015173637620594215,0.006421159896378477,0.001514664642944358,0.0014469809654780836,0.953615080087446,0.4916267230034109,1,2.220446049250313e-16,16,3.740989940048678e-08,16,3.740989940048678e-08
deeplab:2007_004969,2007_004969,deeplab,audit-017,101584,0.011700838819868057,0.002474753272863561,0.015062357944167167,0.003906829901112161,0.014790081223590042,0.0036371656919345382,0.002227009158724711,0.5700297210510102,0.6334428003018688,1,8.881784197001252e-16,16,5.458097307453613e-08,16,5.458097307453613e-08
fcn:2007_005149,2007_005149,fcn,audit-018,98567,0.32098627634049043,0.0436545355299334,0.3564809355025835,0.060136755099182024,0.3081051807592981,0.05727876033217181,0.05184070530510476,0.8620469331876188,0.7259210354455454,1,4.440892098500626e-16,16,5.7469551340005864e-09,16,5.7469551340005864e-09
deeplab:2007_005149,2007_005149,deeplab,audit-019,98567,1.1690303575476138,0.16600719503372402,1.4022756221974984,0.2651055738542513,1.048665723860942,0.16200459851272775,0.15032045465636332,0.5670211020874495,0.6261927752789943,1,4.440892098500626e-16,16,3.7960357968103153e-08,16,3.7960357968103153e-08


==> anc/generated/controls/paired.csv <==
case,image,model,audit,field,rho_Aref_minus_B,residual_norm_Aref_minus_B,residual_energy_B_minus_Aref,captured_fraction_B_minus_Aref,projector_change_norm,norm_gain_over_fixed,norm_gain_over_delta_fixed,energy_B_minus_Aref_over_fixed_squared,energy_B_minus_Aref_over_delta_fixed_squared,projector_change_over_delta_fixed
fcn:2007_003611,2007_003611,fcn,audit-000,f0,1.0797833627344621e-13,5.96615790220626e-16,-3.246900692496667e-25,1.0635374380164054e-20,3.071577534644306e-12,1.0521944282717048e-13,9.439926171747294e-13,-1.0098840534740244e-20,-8.128618000145572e-19,4.859989566671946e-09
fcn:2007_003611,2007_003611,fcn,audit-000,h,0.008276903358721523,1.5947710586196523e-06,-2.5438760447595543e-12,6.852278773524575e-05,1.5949566988789473e-06,0.0002812545778629234,0.0025233192451446338,-7.912221822965053e-08,-6.368595336271703e-06,0.0025236129735995245
fcn:2007_003611,2007_003611,fcn,audit-000,f1_fixed,1.8705269862195895e-05,1.0606271103768584e-07,-1.2562801949892126e-10,3.907410345338568e-06,1.1893760442531555e-05,1.8705269862196606e-05,0.00016781724154516135,-3.907410345338568e-06,-0.00031450982870570766,0.01881884829773396
fcn:2007_003611,2007_003611,fcn,audit-000,delta_fixed,0.00016781724665426712,1.0606271426665675e-07,-1.2562802317673832e-10,0.00031450983791312504,1.1893760713660507e-05,1.8705270431659442e-05,0.00016781724665418588,-3.907410459729772e-06,-0.00031450983791312504,0.018818848726726508
fcn:2007_003611,2007_003611,fcn,audit-000,f1_dynamic,1.371542452680008e-05,7.77401360160801e-08,-9.20519372088406e-11,2.865238971381874e-06,9.97938479972069e-06,1.3710287141236323e-05,0.00012300397619412822,-2.86309290867527e-06,-0.00023045208480604608,0.015789836154685745
fcn:2007_003611,2007_003611,fcn,audit-000,delta_dynamic,0.00012315445535115987,7.774013856568993e-08,-9.205194012093987e-11,0.00023101627738222367,9.979385049428347e-06,1.3710287590886717e-05,0.00012300398022823677,-2.8630929992503413e-06,-0.0002304520920964885,0.015789836549784546
deeplab:2007_003611,2007_003611,deeplab,audit-001,f0,3.2598024081909614e-12,9.164084056327021e-14,-1.5087942999383213e-22,1.9091254146911224e-19,3.326172957367686e-11,2.9491468690602475e-12,2.0174387756897608e-11,-1.5625888065480846e-19,-7.312276991190827e-18,7.3224451648403735e-09
deeplab:2007_003611,2007_003611,deeplab,audit-001,h,0.007329886480563197,2.5722329423349712e-05,-6.617480601516832e-10,5.373615431513178e-05,2.5724444917209936e-05,0.0008277851536230065,0.005662674464875024,-6.853420055936052e-07,-3.2071204897911706e-05,0.005663140182923562
deeplab:2007_003611,2007_003611,deeplab,audit-001,f1_fixed,-0.0001398695927194299,-4.346262704148056e-06,2.892490621602324e-08,-2.9956193952653904e-05,0.00018509528128143245,-0.00013986959271943805,-0.0009568134529089946,2.9956193952653904e-05,0.0014018274472830758,0.040748032794019534
deeplab:2007_003611,2007_003611,deeplab,audit-001,delta_fixed,-0.0009568134936480677,-4.3462628892027184e-06,2.8924907429157378e-08,-0.0014018275060768614,0.00018509529181866955,-0.00013986959867478914,-0.0009568134936480855,2.9956195209041093e-05,0.0014018275060768614,0.04074803511375281
deeplab:2007_003611,2007_003611,deeplab,audit-001,f1_dynamic,-0.00013992446171505468,-4.347748980362571e-06,2.8933457558251015e-08,-2.996806493042612e-05,0.0001851112745524716,-0.0001399174234335351,-0.0009571406510499237,2.9965050184180384e-05,0.0014022418827234703,0.04075155365272687
deeplab:2007_003611,2007_003611,deeplab,audit-001,delta_dynamic,-0.0009573692560556069,-4.347749165459734e-06,2.8933458771605383e-08,-0.0014029117294876263,0.00018511128508985405,-0.00013991742939025394,-0.0009571406917983709,2.9965051440795652e-05,0.0014022419415279292,0.040751555972492144
fcn:2007_003742,2007_003742,fcn,audit-002,f0,-1.5863972064087036e-12,-2.1452290027577612e-13,3.477801457428915e-21,-1.9018722349149482e-19,1.9633433358172776e-10,-1.4080890867860454e-12,-4.6572140005533806e-12,1.4983653818688407e-19,1.639116621153932e-18,4.262346844885497e-09
fcn:2007_003742,2007_003742,fcn,audit-002,h,0.001626755192718857,4.372671578666524e-05,-1.9134954706326847e-09,2.648366724643952e-06,4.374364133904935e-05,0.0002870141659517317,0.0009492910672850501,-8.244045574926103e-08,-9.018462579906796e-07,0.0009496585148602464
fcn:2007_003742,2007_003742,fcn,audit-002,f1_fixed,2.9026515974694966e-05,4.4222005910199425e-06,-3.44434604441406e-07,1.4839515536756e-05,0.001537914598251478,2.9026515974700885e-05,9.600436354010598e-05,-1.4839515536756e-05,-0.00016233488080077615,0.03338756556724116
fcn:2007_003742,2007_003742,fcn,audit-002,delta_fixed,9.600436015766434e-05,4.422200435214019e-06,-3.4443459164066464e-07,0.00016233487476768077,0.0015379146254708063,2.9026514952019295e-05,9.600436015761614e-05,-1.483951498525276e-05,-0.00016233487476768077,0.03338756615816286
fcn:2007_003742,2007_003742,fcn,audit-002,f1_dynamic,7.639583663493488e-05,1.1387977371712932e-05,-8.671857243186185e-07,3.902638382556168e-05,0.0015878356875362709,7.474860090489888e-05,0.00024722883937028053,-3.7361565485410766e-05,-0.00040871181168832216,0.03447133422616352
fcn:2007_003742,2007_003742,fcn,audit-002,delta_dynamic,0.00025794967627701393,1.1387977252384773e-05,-8.671857135110744e-07,0.0004449271491083648,0.0015878357147519984,7.474860012165067e-05,0.00024722883677970965,-3.736156501978183e-05,-0.00040871180659463713,0.034471334817007045
deeplab:2007_003742,2007_003742,deeplab,audit-003,f0,-8.452191288872652e-13,-1.0336461386343267e-13,8.500620388699207e-22,-5.683887637689036e-20,9.442601182153343e-11,-8.05067314892597e-13,-5.610914962117751e-12,5.1566925533462895e-20,2.504806736049778e-18,5.125703108053528e-09
deeplab:2007_003742,2007_003742,deeplab,audit-003,h,0.0031076925510208023,3.376467786280504e-05,-1.1404886885972324e-09,9.661439855864935e-06,3.377138572173482e-05,0.00026298011988064367,0.0018328393937774956,-6.918494484806628e-08,-3.360582662160341e-06,0.0018332035147723515
deeplab:2007_003742,2007_003742,deeplab,audit-003,f1_fixed,1.598233814514849e-05,2.0520125217464436e-06,-6.717704881638786e-08,4.075130655731545e-06,0.0005744883684474807,1.5982338145151508e-05,0.00011138887217178772,-4.075130655731545e-06,-0.00019794499305830266,0.031184805530676204
deeplab:2007_003742,2007_003742,deeplab,audit-003,delta_fixed,0.00011138885735773041,2.0520122488397463e-06,-6.71770398318213e-08,0.00019794496658423157,0.0005744883337600002,1.598233601958596e-05,0.00011138885735766311,-4.075130110704884e-06,-0.00019794496658423157,0.031184803647744546
deeplab:2007_003742,2007_003742,deeplab,audit-003,f1_dynamic,-3.813024186091751e-05,-4.7457140693075994e-06,1.4917339302038864e-07,-9.630023601950976e-06,0.0005106968227593111,-3.696254588706117e-05,-0.0002576103860126822,9.049237464694612e-06,0.00043955676479049034,0.027722025331726574
deeplab:2007_003742,2007_003742,deeplab,audit-003,delta_dynamic,-0.0002920277177008712,-4.745714275965207e-06,1.4917339940639365e-07,-0.000564854198093737,0.0005106967883786953,-3.696254749663798e-05,-0.0002576103972306244,9.04923785208592e-06,0.00043955678360759734,0.027722023465452376
fcn:2007_003872,2007_003872,fcn,audit-004,f0,-2.780029703333942e-12,-2.8052162583989632e-14,2.280394268682313e-23,-2.239629186736224e-19,5.704080218785914e-12,-2.4625450874842483e-12,-1.0010236731126487e-11,1.757298862650527e-19,2.9037949296635686e-18,2.0354649361675705e-09
fcn:2007_003872,2007_003872,fcn,audit-004,h,0.0117834809679093,1.638524740220843e-05,-2.6852076478377376e-10,0.00013887340321753547,1.6386566362382647e-05,0.0014383707629211893,0.0058469718654701455,-2.0692528526009588e-06,-3.419273789611211e-05,0.00584744252806321
fcn:2007_003872,2007_003872,fcn,audit-004,f1_fixed,0.0004060577388544373,4.6256199599044485e-06,-2.320156037162532e-08,0.00017879397529065957,0.00015231104510080812,0.00040605773885443394,0.0016506232162398211,-0.00017879397529065957,-0.002954426534598286,0.05435123276715057
fcn:2007_003872,2007_003872,fcn,audit-004,delta_fixed,0.001650623197716139,4.625619907994583e-06,-2.3201560137140342e-08,0.0029544265047395765,0.00015231104598020396,0.0004060577342975523,0.0016506231977161142,-0.00017879397348369053,-0.0029544265047395765,0.05435123308095741
fcn:2007_003872,2007_003872,fcn,audit-004,f1_dynamic,0.0002430119965509958,2.6895258873377466e-06,-1.3040529691053183e-08,0.00010646312301545129,0.00012097047360441463,0.00023609868728285884,0.0009597402961762978,-0.00010049186804740511,-0.001660547235934261,0.043167548121505854
fcn:2007_003872,2007_003872,fcn,audit-004,delta_dynamic,0.0010193050731204245,2.6895258525383263e-06,-1.304052953709478e-08,0.0018730619958453505,0.00012097047432790454,0.00023609868422800912,0.0009597402837583449,-0.00010049186686098341,-0.001660547216329597,0.04316754837967865
deeplab:2007_003872,2007_003872,deeplab,audit-005,f0,5.5848026298918986e-12,3.298478634194559e-13,-1.2854436572564144e-21,3.6850327685539297e-19,5.828022378834407e-11,4.7079244420785595e-12,2.3888001481995853e-11,-2.6186934592941865e-19,-6.7419469321257295e-18,4.220727876768459e-09
deeplab:2007_003872,2007_003872,deeplab,audit-005,h,0.0027208231764221918,3.0237505219789322e-05,-9.147492436116077e-10,7.406461728339222e-06,3.0244822220195487e-05,0.000431580451714781,0.002189838557734248,-1.8635183639652816e-07,-4.797713864639193e-06,0.0021903684642030495
deeplab:2007_003872,2007_003872,deeplab,audit-005,f1_fixed,-3.0053083433914662e-05,-2.1055871821645117e-06,3.4622743320784585e-08,-7.053311980275645e-06,0.0006114831270318734,-3.0053083433903227e-05,-0.00015248929978380605,7.053311980275645e-06,0.0001815907657995295,0.04428438521118296
deeplab:2007_003872,2007_003872,deeplab,audit-005,delta_fixed,-0.0001524892528291799,-2.105586533809878e-06,3.462273281146385e-08,-0.00018159071067981868,0.0006114831384381161,-3.0053074179925967e-05,-0.00015248925282913944,7.053309839326929e-06,0.00018159071067981868,0.044284386037237555
deeplab:2007_003872,2007_003872,deeplab,audit-005,f1_dynamic,-0.00031041992621552716,-1.7929728526335474e-05,2.4227380809871413e-07,-7.262033039103471e-05,0.0006692567525675839,-0.0002559113352861845,-0.001298493727286098,4.935578724473353e-05,0.0012706874766738384,0.04846842459864537
deeplab:2007_003872,2007_003872,deeplab,audit-005,delta_dynamic,-0.002156666772452187,-1.792972762430442e-05,2.4227379719992087e-07,-0.003505299705808565,0.0006692567615888122,-0.00025591132241147913,-0.0012984936619598627,4.935578502444185e-05,0.0012706874195114062,0.048468425251974194
fcn:2007_004052,2007_004052,fcn,audit-006,f0,1.5000633464988618e-13,3.184245593312843e-15,-8.016922695122284e-24,1.7791549843666756e-20,1.9629699695403253e-11,1.530709746247962e-13,2.5765730712607443e-13,-1.852594104932115e-20,-5.2490354994083765e-20,1.5883622713752838e-09
fcn:2007_004052,2007_004052,fcn,audit-006,h,0.00879549607051706,3.802968647874229e-05,-1.4466217393998234e-09,7.738025828241968e-05,3.803427760896129e-05,0.0018281382523388158,0.0030772207487825315,-3.3429322052828853e-06,-9.471675296240015e-06,0.0030775922459595636
fcn:2007_004052,2007_004052,fcn,audit-006,f1_fixed,-0.00015578622479550663,-3.2407293480678917e-06,7.47903918233068e-08,-0.0001728297056945836,0.000276817692704702,-0.00015578622479550558,-0.00026222776242547683,0.0001728297056945836,0.0004896859264142017,0.022399057854373013
fcn:2007_004052,2007_004052,fcn,audit-006,delta_fixed,-0.0002622277647220672,-3.2407293764497025e-06,7.479039246599474e-08,-0.0004896859306221652,0.0002768176981452968,-0.00015578622615985743,-0.00026222776472202737,0.00017282970717974184,0.0004896859306221652,0.022399058294605704
fcn:2007_004052,2007_004052,fcn,audit-006,f1_dynamic,-0.0005639431010693308,-1.041294188765425e-05,2.1303293821890398e-07,-0.0006248423314881772,0.0004410819901402313,-0.0005005641420378982,-0.0008425765184908281,0.0004922881016937249,0.0013948213021121592,0.03569071369369597
fcn:2007_004052,2007_004052,fcn,audit-006,delta_dynamic,-0.0008540917927162273,-1.04129419392536e-05,2.1303293922719845e-07,-0.0014332071393327072,0.0004410819958978547,-0.0005005641445183484,-0.0008425765226660556,0.0004922881040237466,0.001394821308713911,0.03569071415958143
deeplab:2007_004052,2007_004052,deeplab,audit-007,f0,-4.227510718456786e-13,-4.102203720473825e-15,4.438026241965001e-24,-4.713297492763764e-20,7.665217876528138e-12,-3.774879226804523e-13,-1.8670338687597327e-12,3.758041228773066e-20,9.193053978392965e-19,3.4886666684724215e-09
deeplab:2007_004052,2007_004052,deeplab,audit-007,h,0.004620064536007917,5.452357434956271e-06,-2.9739957091226157e-11,2.135343681899258e-05,5.4534129098863246e-06,0.0005017300997414213,0.002481528634192621,-2.518326363957791e-07,-6.160419428562919e-06,0.002482009011954506
deeplab:2007_004052,2007_004052,deeplab,audit-007,f1_fixed,-1.7384324015295993e-05,-1.8891740468686413e-07,6.972897395407198e-10,-5.904524774585872e-06,3.1613431241308116e-05,-1.738432401528551e-05,-8.598188119916766e-05,5.904524774585872e-06,0.00014443858293499386,0.014388204696087547
deeplab:2007_004052,2007_004052,deeplab,audit-007,delta_fixed,-8.598186473152136e-05,-1.8891736850443555e-07,6.972896067932928e-10,-0.00014443855543731367,3.161342751433383e-05,-1.738432068575077e-05,-8.598186473147756e-05,5.904523650504407e-06,0.00014443855543731367,0.014388202999831656
deeplab:2007_004052,2007_004052,deeplab,audit-007,f1_dynamic,-5.190458551962429e-06,-5.5798476314254664e-08,2.0361069581827744e-10,-1.7618436402519124e-06,3.3723675645017285e-05,-5.134618450926056e-06,-2.5395531817193165e-05,1.7241389477802297e-06,4.217649953342337e-05,0.015348639145849741
deeplab:2007_004052,2007_004052,deeplab,audit-007,delta_dynamic,-2.6283466867615957e-05,-5.579844410933017e-08,2.0361057853724853e-10,-4.517742341404184e-05,3.372367191858175e-05,-5.134615487404282e-06,-2.539551715978245e-05,1.7241379546654574e-06,4.2176475239496957e-05,0.015348637449839053
fcn:2007_004190,2007_004190,fcn,audit-008,f0,4.940064401158838e-13,7.465776359319625e-15,-1.1880642292264312e-23,5.201818427536765e-20,9.74178225722489e-12,4.334656875291728e-13,1.4666474158231809e-12,-4.004971387618339e-20,-4.585021856604956e-19,1.913767448342516e-09
fcn:2007_004190,2007_004190,fcn,audit-008,h,0.007889798181086904,2.5535102654739884e-05,-6.521805346186905e-10,6.226219175127685e-05,2.5537851445121114e-05,0.001482577336320524,0.005016356038391552,-2.19850435393563e-06,-2.5169194830703822e-05,0.00501689603666035
fcn:2007_004190,2007_004190,fcn,audit-008,f1_fixed,-2.0432313481144604e-06,-3.5191501275566583e-08,3.2520388743627966e-10,-1.0962641852895368e-06,6.240937217763161e-05,-2.0432313481444005e-06,-6.9133499211127685e-06,1.0962641852895368e-06,1.2550389912160719e-05,0.012260284801219537
fcn:2007_004190,2007_004190,fcn,audit-008,delta_fixed,-6.91335879943189e-06,-3.519154646944994e-08,3.252043049862532e-10,-1.2550406026405284e-05,6.240937183789833e-05,-2.0432339721176857e-06,-6.913358799424822e-06,1.0962655928529125e-06,1.2550406026405284e-05,0.01226028473447913
fcn:2007_004190,2007_004190,fcn,audit-008,f1_dynamic,-3.344347344391707e-06,-5.753275315097811e-08,5.309661960018646e-10,-1.7941523256361186e-06,5.509259012499399e-05,-3.3403725479807454e-06,-1.1302275834815497e-05,1.7898901174430796e-06,2.0491245792090542e-05,0.010822907230131892
fcn:2007_004190,2007_004190,fcn,audit-008,delta_dynamic,-1.132129425396311e-05,-5.7532791920313076e-08,5.309665536666088e-10,-2.056025148049526e-05,5.509258981225418e-05,-3.3403747989424174e-06,-1.1302283451028761e-05,1.7898913231330007e-06,2.0491259595221964e-05,0.01082290716869434
deeplab:2007_004190,2007_004190,deeplab,audit-009,f0,-6.239094779277992e-12,-1.9861192111556873e-13,3.326518972127669e-22,-3.2826346280451058e-19,4.465385773689161e-11,-5.935148499782043e-12,-3.9599517937592606e-11,2.970588938378912e-19,1.3223888490861975e-17,8.903147557823693e-09
deeplab:2007_004190,2007_004190,deeplab,audit-009,h,0.001407475170109639,3.5357174726431167e-06,-1.2512640638606487e-11,1.9827837294672243e-06,3.5373283312031595e-06,0.00010565835190325836,0.0007049562115595257,-1.1173816287354793e-08,-4.974141615231098e-07,0.0007052773867542725
deeplab:2007_004190,2007_004190,deeplab,audit-009,f1_fixed,-4.694543378722105e-05,-1.5709670604579715e-06,1.463853108067136e-08,-1.307224124278625e-05,0.00012057713297607004,-4.694543378722323e-05,-0.0003132215727059704,1.307224124278625e-05,0.0005819245412479972,0.024040834574934732
deeplab:2007_004190,2007_004190,deeplab,audit-009,delta_fixed,-0.0003132215361478785,-1.5709668771003021e-06,1.4638529404901378e-08,-0.0005819244746312259,0.00012057713307874436,-4.694542830791972e-05,-0.00031322153614786615,1.307223974631988e-05,0.0005819244746312259,0.02404083459540608
deeplab:2007_004190,2007_004190,deeplab,audit-009,f1_dynamic,-2.656899589487116e-05,-8.749167005042344e-07,8.002382631192148e-09,-7.37965711877139e-06,8.856833071430072e-05,-2.6145261136718912e-05,-0.00017444209481945808,7.146145722923772e-06,0.00031811817838035833,0.017658875565594936
deeplab:2007_004190,2007_004190,deeplab,audit-009,delta_dynamic,-0.00018106983029975154,-8.749165648636037e-07,8.002381408998144e-09,-0.0003427505479056761,8.85683302574813e-05,-2.614525708335051e-05,-0.0001744420677752426,7.146144631501772e-06,0.00031811812979456235,0.01765887547451365
fcn:2007_004380,2007_004380,fcn,audit-010,f0,2.6739473201034463e-11,1.6840409150380958e-12,-9.716173272602112e-21,2.4496027863621658e-18,1.1125766901750452e-10,2.0189889372109535e-11,6.590405564605183e-11,-1.3965543829197079e-18,-1.488038802616826e-17,4.354010371424833e-09
fcn:2007_004380,2007_004380,fcn,audit-010,h,0.0010520721219135075,1.2392303559835904e-05,-1.5374049495516075e-10,1.1080904545569855e-06,1.2399092149201727e-05,0.00014857075959643544,0.00048496628324004614,-2.209789348521713e-08,-2.3545465442849976e-07,0.00048523195111505334
fcn:2007_004380,2007_004380,fcn,audit-010,f1_fixed,-0.0001106120614524364,-9.226164331535558e-06,2.9834792535907194e-07,-4.2883045732636186e-05,0.0010323070056621503,-0.00011061206145243329,-0.0003610610894755981,4.2883045732636186e-05,0.00045692195595811085,0.04039879182117643
fcn:2007_004380,2007_004380,fcn,audit-010,delta_fixed,-0.00036106105166056057,-9.226163365252948e-06,2.9834789480267685e-07,-0.00045692190916077585,0.0010323070329155111,-0.00011061204986771536,-0.0003610610516606363,4.2883041340612055e-05,0.00045692190916077585,0.04039879288772238
fcn:2007_004380,2007_004380,fcn,audit-010,f1_dynamic,-0.00029993020192592423,-2.1614234172845706e-05,5.992837518157168e-07,-0.00011539664912243365,0.001184090519965621,-0.0002591320631914412,-0.0008458616883674675,8.613806348748501e-05,0.0009178073007345151,0.046338759837085915
fcn:2007_004380,2007_004380,fcn,audit-010,delta_dynamic,-0.001323252584488288,-2.1614232727458493e-05,5.992837133191671e-07,-0.002246147800331855,0.001184090547124886,-0.0002591320458627601,-0.000845861631802999,8.613805795418258e-05,0.0009178072417767772,0.046338760899949476
deeplab:2007_004380,2007_004380,deeplab,audit-011,f0,3.5739859535941667e-13,2.3521542744917564e-14,-8.764238726913068e-23,2.0234304213304097e-20,5.594292085068277e-11,3.410157219841843e-13,2.2254172235495324e-12,-1.8421771720449977e-20,-7.84522642243743e-19,5.292864543235725e-09
deeplab:2007_004380,2007_004380,deeplab,audit-011,h,0.0017609076255588971,7.686420527889431e-06,-5.912548765855865e-11,3.1031273680195035e-06,7.68927335023689e-06,0.00011143785397999224,0.0007272266456206795,-1.2427733548169625e-08,-5.292562793777302e-07,0.0007274965564873522
deeplab:2007_004380,2007_004380,deeplab,audit-011,f1_fixed,3.07370385712602e-05,2.1200857321171385e-06,-4.293102908536721e-08,9.023779955993864e-06,0.00029440253788596865,3.0737038571269436e-05,0.00020058528281162859,-9.023779955993864e-06,-0.00038429309631731276,0.02785397563302664
deeplab:2007_004380,2007_004380,deeplab,audit-011,delta_fixed,0.00020058529741673325,2.1200858864849764e-06,-4.293103223330756e-08,0.00038429312449580675,0.000294402553025317,3.073704080929694e-05,0.0002005852974166589,-9.023780617667288e-06,-0.00038429312449580675,0.027853977065388745
deeplab:2007_004380,2007_004380,deeplab,audit-011,f1_dynamic,5.7067670605648324e-05,3.7126664545264476e-06,-6.918933595593266e-08,1.634735847142859e-05,0.0003301609311053273,5.382630064732327e-05,0.0003512623284449742,-1.4543078893500747e-05,-0.0006193418772648718,0.031237144204059774
deeplab:2007_004380,2007_004380,deeplab,audit-011,delta_dynamic,0.0003620643681875313,3.7126666415782106e-06,-6.918933947568659e-08,0.0006580196248327409,0.0003301609462405363,5.382630335920287e-05,0.0003512623461422919,-1.4543079633326596e-05,-0.0006193419087716204,0.031237145636030254
fcn:2007_004510,2007_004510,fcn,audit-012,f0,5.461054832449961e-13,5.2233697415883915e-14,-5.660507060109352e-22,6.187381192821447e-20,1.0559763184538211e-10,5.30652595058847e-13,3.2578941920185855e-12,-5.842172598316833e-20,-2.20205290832381e-18,6.5862829648236095e-09
fcn:2007_004510,2007_004510,fcn,audit-012,h,0.003952580269401485,1.72080426680004e-05,-2.962289560621462e-10,1.562881161669924e-05,1.7211413689186533e-05,0.0001748199524332534,0.0010732914772952381,-3.057359829352176e-08,-1.15239116796327e-06,0.001073501732951774
fcn:2007_004510,2007_004510,fcn,audit-012,f1_fixed,-0.00014417071574876483,-1.4191148055758829e-05,4.483927381140635e-07,-4.627832348015182e-05,0.000706285204263909,-0.00014417071574877137,-0.0008851232272688648,4.627832348015182e-05,0.0017443393719860061,0.044052069424829386
fcn:2007_004510,2007_004510,fcn,audit-012,delta_fixed,-0.0008851231310292862,-1.4191146512753522e-05,4.4839268922321337e-07,-0.0017443391817906092,0.0007062851508562605,-0.00014417070007307137,-0.0008851231310293053,4.627831843415891e-05,0.0017443391817906092,0.0440520660937141
fcn:2007_004510,2007_004510,fcn,audit-012,f1_dynamic,-0.0001572477043156606,-1.526986978139626e-05,4.7596111124714583e-07,-5.047419840282996e-05,0.0007324805517592474,-0.0001551296658399014,-0.000952404722139449,4.912363737849993e-05,0.001851585976558366,0.045685912608157624
fcn:2007_004510,2007_004510,fcn,audit-012,delta_dynamic,-0.000966783533061788,-1.5269868160118494e-05,4.759610605715905e-07,-0.0019079163863195943,0.0007324804986308303,-0.00015512964936901583,-0.0009524046210179188,4.912363214830875e-05,0.0018515857794201012,0.04568590929445842
deeplab:2007_004510,2007_004510,deeplab,audit-013,f0,-1.429853216581166e-12,-1.6120621341359404e-13,1.673924651931513e-21,-1.31690748114184e-19,1.3832664452537488e-10,-1.279735582203014e-12,-6.8061149725770176e-12,1.0549037646797367e-19,2.983808273024051e-18,5.8401411860909175e-09
deeplab:2007_004510,2007_004510,deeplab,audit-013,h,0.0019659993068505232,2.4994526150658468e-05,-6.250924933071682e-10,3.867418663792445e-06,2.5001813264070948e-05,0.00019841905468765298,0.001055267133097483,-3.939319632469061e-08,-1.11424140314977e-06,0.0010555747945123462
deeplab:2007_004510,2007_004510,deeplab,audit-013,f1_fixed,-1.520141689154153e-05,-1.914897803646093e-06,7.221233237406349e-08,-4.550805867504526e-06,0.0002583687820840512,-1.5201416891550514e-05,-8.084685035627469e-05,4.550805867504526e-06,0.00012872010368176882,0.010908311776278354
deeplab:2007_004510,2007_004510,deeplab,audit-013,delta_fixed,-8.084685366704925e-05,-1.914897882062533e-06,7.22123353279723e-08,-0.00012872010894717761,0.0002583687898394765,-1.5201417514059452e-05,-8.084685366701126e-05,4.5508060536592326e-06,0.00012872010894717761,0.010908312103711865
deeplab:2007_004510,2007_004510,deeplab,audit-013,f1_dynamic,-1.9393756951063823e-05,-2.2954606205861927e-06,7.971703744970348e-08,-5.690302498847208e-06,0.0003386774163201141,-1.8222514948435888e-05,-9.691418567502413e-05,5.023750789366377e-06,0.00014209740896576817,0.014298936655599455
deeplab:2007_004510,2007_004510,deeplab,audit-013,delta_dynamic,-0.00012463541265606004,-2.295460785051856e-06,7.971704316859889e-08,-0.00023501432659936525,0.0003386774161691728,-1.8222516254046615e-05,-9.691419261875284e-05,5.023751149769952e-06,0.00014209741915982763,0.014298936649226724
fcn:2007_004712,2007_004712,fcn,audit-014,f0,2.8938417522385304e-13,9.049841741230694e-14,-2.5026387299840936e-21,2.5589732663697226e-20,3.3080080255797326e-10,2.5614901852614214e-13,1.020191322045037e-12,-2.0049409419192686e-20,-3.1803831377078403e-19,3.729127179734349e-09
fcn:2007_004712,2007_004712,fcn,audit-014,h,0.0004028477419290084,3.2099583968801374e-05,-1.0339104632985473e-09,1.6284183601917107e-07,3.2154155858030845e-05,9.085547751896715e-05,0.0003618595544829248,-8.282975058725923e-09,-1.313905744356198e-07,0.0003624747449957695
fcn:2007_004712,2007_004712,fcn,audit-014,f1_fixed,-9.52158426170413e-05,-3.364011745585205e-05,5.435848225995334e-06,-4.35482538161892e-05,0.002350068419883883,-9.521584261703153e-05,-0.00037922603380651957,4.35482538161892e-05,0.000690794073869564,0.026492390438770146
fcn:2007_004712,2007_004712,fcn,audit-014,delta_fixed,-0.00037922604449458497,-3.364011840396863e-05,5.435848378919014e-06,-0.0006907940933032876,0.002350068458323024,-9.521584530060478e-05,-0.00037922604449466574,4.3548255041307894e-05,0.0006907940933032876,0.026492390872095713
fcn:2007_004712,2007_004712,fcn,audit-014,f1_dynamic,-0.00015631732821000388,-4.846797215364573e-05,6.8479090197673745e-06,-7.122993191258226e-05,0.0026434254865991083,-0.000137184979053793,-0.0005463808760654152,5.486070760343871e-05,0.0008702404431807066,0.02979941328271615
fcn:2007_004712,2007_004712,fcn,audit-014,delta_dynamic,-0.0006564161485282938,-4.846797337346165e-05,6.84790919173138e-06,-0.0012560495857249878,0.0026434255251558793,-0.00013718498250639094,-0.0005463808898164359,5.48607089810953e-05,0.0008702404650340975,0.029799413717367763
deeplab:2007_004712,2007_004712,deeplab,audit-015,f0,3.948789832846608e-12,3.4406870145770734e-13,-1.754923692711835e-21,2.311510870318992e-19,7.785851901317783e-11,3.783340573331729e-12,2.981546663371925e-11,-2.1218700181151584e-19,-1.3178049120150045e-17,6.7468737085158635e-09
deeplab:2007_004712,2007_004712,deeplab,audit-015,h,0.006913350445163352,4.350086563446046e-05,-1.892705751523839e-09,4.780402315603164e-05,4.3505255125859645e-05,0.00047833060441894345,0.003769591951744516,-2.288461660157213e-07,-1.4212680281858415e-05,0.0037699723255878704
deeplab:2007_004712,2007_004712,deeplab,audit-015,f1_fixed,-0.00014606544128419052,-1.3283643313729762e-05,2.715818767491066e-07,-3.2836837529208735e-05,0.0008237381860094057,-0.0001460654412841967,-0.0011511015745308082,3.2836837529208735e-05,0.002039358934411477,0.07138149531134487
deeplab:2007_004712,2007_004712,deeplab,audit-015,delta_fixed,-0.001151101510536101,-1.3283642575233692e-05,2.7158186171019247e-07,-0.0020393588214814677,0.0008237381799007842,-0.00014606543316377733,-0.0011511015105360165,3.283683571086067e-05,0.0020393588214814677,0.07138149478199884
deeplab:2007_004712,2007_004712,deeplab,audit-015,f1_dynamic,-0.0001777039784024298,-1.5712918289060435e-05,3.128892262856971e-07,-4.001945839717055e-05,0.0005659577284791548,-0.00017277747448864,-0.001361611762363176,3.783128981642204e-05,0.0023495435216257664,0.049043384934679836
deeplab:2007_004712,2007_004712,deeplab,audit-015,delta_dynamic,-0.0014216329812853923,-1.5712917420706435e-05,3.128892090417597e-07,-0.002561249637738419,0.0005659577354141909,-0.00017277746494031752,-0.0013616116871154724,3.7831287731465645e-05,0.002349543392137826,0.049043385535639285
fcn:2007_004969,2007_004969,fcn,audit-016,f0,8.009187327545463e-13,4.649105600347447e-15,-2.439978024727671e-24,7.241424319200554e-20,3.3722838630267493e-12,7.234337709901814e-13,3.0639360953483633e-12,-5.908056636995895e-20,-1.0597575006005004e-18,2.222462370163475e-09
fcn:2007_004969,2007_004969,fcn,audit-016,h,0.008182348360640647,6.103840196898476e-06,-3.726597921540265e-11,6.696720272993925e-05,6.104615040234986e-06,0.0009498007812155764,0.004022661111014093,-9.023422080298615e-07,-1.6185760933299046e-05,0.004023171762023352
fcn:2007_004969,2007_004969,fcn,audit-016,f1_fixed,-1.4604043865051874e-05,-9.385204954946019e-08,2.5598442452319277e-10,-6.198295488503923e-06,5.38405621788377e-05,-1.4604043865049918e-05,-6.185204358780835e-05,6.198295488503923e-06,0.00011118190867953996,0.03548296296846006
fcn:2007_004969,2007_004969,fcn,audit-016,delta_fixed,-6.18520539783507e-05,-9.385206531571134e-08,2.559844675833832e-10,-0.00011118192738190503,5.384056127218433e-05,-1.4604046318390303e-05,-6.185205397836303e-05,6.198296531144641e-06,0.00011118192738190503,0.035482962370941264
fcn:2007_004969,2007_004969,fcn,audit-016,f1_dynamic,-9.074937830505503e-06,-5.82716268592888e-08,1.5879015505025535e-10,-3.85120470515787e-06,5.492998848666669e-05,-9.067478002090891e-06,-3.8403201866505904e-05,3.844875732186053e-06,6.896744812068805e-05,0.03620093603139283
fcn:2007_004969,2007_004969,fcn,audit-016,delta_dynamic,-3.847164685377713e-05,-5.8271643245269913e-08,1.587901997373843e-10,-6.921348538041285e-05,5.492998757347533e-05,-9.06748055186565e-06,-3.8403212665486036e-05,3.844876814220752e-06,6.896746752968256e-05,0.036200935429565255
deeplab:2007_004969,2007_004969,deeplab,audit-017,f0,8.396174180509802e-13,9.824228078908076e-15,-1.382911122222739e-23,1.0100904745921799e-19,1.573532226475855e-11,6.5223706111117e-13,2.514629079733265e-12,-6.095486046612398e-20,-9.060356026325071e-19,4.027644577072363e-09
deeplab:2007_004969,2007_004969,deeplab,audit-017,h,0.00018734067275379582,4.636219430379175e-07,-2.165273678650586e-13,3.535484861799792e-08,4.653300005255383e-07,3.078017032635007e-05,0.00011866960035960045,-9.543921719349614e-10,-1.4186125274249612e-08,0.00011910679817236793
deeplab:2007_004969,2007_004969,deeplab,audit-017,f1_fixed,-0.00010494845408934306,-1.580771181180704e-06,6.214748613548069e-09,-2.7392876410017436e-05,8.897439393937776e-05,-0.00010494845408934468,-0.0004046173550403882,2.7392876410017436e-05,0.00040716886391334116,0.022774063932000044
deeplab:2007_004969,2007_004969,deeplab,audit-017,delta_fixed,-0.00040461738469133035,-1.5807712970220683e-06,6.2147490816574395e-09,-0.0004071688945822503,8.897439356014607e-05,-0.00010494846178013019,-0.0004046173846913756,2.7392878473312822e-05,0.0004071688945822503,0.02277406383493114
deeplab:2007_004969,2007_004969,deeplab,audit-017,f1_dynamic,-0.00012102000384092704,-1.7898956864864386e-06,6.903884755399649e-09,-3.1561120627431314e-05,9.08385077120995e-05,-0.00011883236961445123,-0.0004581452819271469,3.0430396080928023e-05,0.0004523186837061543,0.023251206223808312
deeplab:2007_004969,2007_004969,deeplab,audit-017,delta_dynamic,-0.00049211280339434,-1.7898958050675817e-06,6.903885227040299e-09,-0.0005218760794169013,9.083850740955918e-05,-0.0001188323774871325,-0.0004581453122794136,3.0430398159788304e-05,0.00045231871460642075,0.02325120614636949
fcn:2007_005149,2007_005149,fcn,audit-018,f0,-2.0436374002199392e-12,-6.559795592874304e-13,1.8855415081162065e-20,-1.8300508952162659e-19,2.494567068959727e-10,-1.840153270363813e-12,-1.0908130280816448e-11,1.4837593873261066e-19,5.213820994344821e-18,4.148157087700361e-09
fcn:2007_005149,2007_005149,fcn,audit-018,h,0.0003940804014227308,1.7203396885559015e-05,-2.9703248944113593e-10,1.5586378248058643e-07,1.723464507077088e-05,4.8258953487385975e-05,0.0002860712530495849,-2.337390837868344e-09,-8.213418918568063e-08,0.0002865908717945658
fcn:2007_005149,2007_005149,fcn,audit-018,f1_fixed,-0.00016542510475714423,-5.8970896099436176e-05,5.638624780052864e-06,-4.4371139075965756e-05,0.002746589116251002,-0.0001654251047571345,-0.0009806132040576013,4.4371139075965756e-05,0.0015591690838375708,0.04567238640863017
fcn:2007_005149,2007_005149,fcn,audit-018,delta_fixed,-0.0009806132336499518,-5.897089787902654e-05,5.638624957460866e-06,-0.0015591691328936939,0.0027465891440720054,-0.00016542510974923978,-0.0009806132336499921,4.4371140472014506e-05,0.0015591691328936939,0.04567238687125911
fcn:2007_005149,2007_005149,fcn,audit-018,f1_dynamic,-0.00022496264082802475,-6.93121551164147e-05,5.670343488257956e-06,-5.973259268272026e-05,0.0026424398452092566,-0.0001944343952607036,-0.0011525755754879011,4.462073809487137e-05,0.0015679398091725132,0.04394051260084033
fcn:2007_005149,2007_005149,fcn,audit-018,delta_dynamic,-0.0012100847980878182,-6.93121571312752e-05,5.670343660173173e-06,-0.0017283120607682859,0.0026424398703246057,-0.00019443440091278846,-0.001152575608992544,4.462073944769662e-05,0.0015679398567097942,0.04394051301847758
deeplab:2007_005149,2007_005149,deeplab,audit-019,f0,1.3456592368641591e-12,1.5731164988156454e-12,-1.678028712708395e-19,1.227857053772563e-19,7.707411354481593e-10,1.121831167791695e-12,5.9339246472445245e-12,-8.533606630148879e-20,-2.387600548481332e-18,2.9072988705695575e-09
deeplab:2007_005149,2007_005149,deeplab,audit-019,h,0.0028762937983821645,0.0004774854655623189,-2.2808722245773055e-07,8.276507893421972e-06,0.00047758494962392753,0.00034050757069716014,0.0018011143961266878,-1.159936429619232e-07,-3.245362688476818e-06,0.0018014896581785651
deeplab:2007_005149,2007_005149,deeplab,audit-019,f1_fixed,-5.094577871250783e-05,-7.144002354242396e-05,1.8954757060134914e-05,-9.639432227602034e-06,0.0050132836291779895,-5.094577871251209e-05,-0.0002694776367912203,9.639432227602034e-06,0.00026969972569815677,0.01891051763375663
deeplab:2007_005149,2007_005149,deeplab,audit-019,delta_fixed,-0.00026947762294515787,-7.144001987174908e-05,1.89547561146447e-05,-0.00026969971224515124,0.005013283579472689,-5.0945776094856317e-05,-0.00026947762294513315,9.639431746773458e-06,0.00026969971224515124,0.018910517446264152
deeplab:2007_005149,2007_005149,deeplab,audit-019,f1_dynamic,-3.828075877011783e-05,-4.01437196056037e-05,7.982660607429998e-06,-7.258945218068293e-06,0.003161063427323232,-2.8627552936201443e-05,-0.0001514254077044557,4.059578061441124e-06,0.00011358211394295908,0.011923790893438962
deeplab:2007_005149,2007_005149,deeplab,audit-019,delta_dynamic,-0.00024779368467564566,-4.014371639986247e-05,7.982659985755411e-06,-0.00030415358997780667,0.0031610633860404444,-2.862755065010221e-05,-0.00015142539561213648,4.059577745288823e-06,0.00011358210509739778,0.011923790737716896


==> anc/generated/controls/summary.json <==
{
  "balance_contrasts": [
    {
      "Aref_energy_over_fixed_squared": {
        "max": 0.30760734726722283,
        "mean": 0.06829523345626738,
        "median": 0.04679489634231057,
        "min": 0.010911083271250717,
        "n": 10
      },
      "B_energy_over_fixed_squared": {
        "max": 0.3077801769729174,
        "mean": 0.06831119986889742,
        "median": 0.04670859850240949,
        "min": 0.010907175860905378,
        "n": 10
      },
      "abs_contrast_over_fixed_squared": {
        "max": 0.00017879397529065957,
        "mean": 5.5474592864600354e-05,
        "median": 4.321564977440491e-05,
        "min": 1.0962641852895368e-06,
        "n": 10
      },
      "cross_f0h": {
        "max": 5.728026706706539e-16,
        "mean": 1.0624283723132047e-16,
        "median": 6.386906289540894e-17,
        "min": -2.1047851881728477e-16,
        "n": 10
      },
      "cross_f0h_over_fixed_squared": {
        "max": 6.389487734222918e-13,
        "mean": 5.5671464647313314e-14,
        "median": 6.759529459923546e-15,
        "min": -2.684565480616111e-13,
        "n": 10
      },
      "cross_f0u": {
        "max": 4.877069722696606e-14,
        "mean": -2.6608038836222545e-14,
        "median": -4.033932401748138e-16,
        "min": -1.7761852222202434e-13,
        "n": 10
      },
      "cross_f0u_over_fixed_squared": {
        "max": 5.033592007121064e-12,
        "mean": 8.029222987351727e-15,
        "median": -1.2233618556480738e-12,
        "min": -2.046664794267188e-12,
        "n": 10
      },
      "cross_hu": {
        "max": 3.5396111347631864e-08,
        "mean": -7.782277927110399e-09,
        "median": 3.5306343829294565e-10,
        "min": -1.0701870415505991e-07,
        "n": 10
      },
      "cross_hu_over_fixed_squared": {
        "max": 3.0299849332064303e-05,
        "mean": 1.5850599868297486e-06,
        "median": -3.8857704405657945e-07,
        "min": -3.63931800464938e-05,
        "n": 10
      },
      "diag_f0": {
        "max": 1.885541508111276e-20,
        "mean": 9.5484955395684e-22,
        "median": -5.2284503600272926e-24,
        "min": -9.716173272602112e-21,
        "n": 10
      },
      "diag_f0_over_fixed_squared": {
        "max": 1.7572988626523823e-19,
        "mean": -1.128838216968037e-19,
        "median": -1.92876752343807e-20,
        "min": -1.3965543829197079e-18,
        "n": 10
      },
      "diag_h": {
        "max": -2.543876044759554e-12,
        "mean": -6.101540768452124e-10,
        "median": -2.966307227516411e-10,
        "min": -1.9134954706326847e-09,
        "n": 10
      },
      "diag_h_over_fixed_squared": {
        "max": -2.3373908378683443e-09,
        "mean": -8.737886151503581e-07,
        "median": -8.078133698945578e-08,
        "min": -3.3429322052828853e-06,
        "n": 10
      },
      "diag_u": {
        "max": 5.6035258786018075e-06,
        "mean": 1.1612748041872928e-06,
        "median": 3.15165106555661e-08,
        "min": -2.3550239201331272e-07,
        "n": 10
      },
      "diag_u_over_fixed_squared": {
        "max": 0.00014587279005311106,
        "mean": 1.5255141194648369e-05,
        "median": 2.0323299622240726e-05,
        "min": -0.0001403315405846144,
        "n": 10
      },
      "fixed_energy": {
        "max": 5.638624780051997e-06,
        "mean": 1.1528823456822848e-06,
        "median": 3.755779785535799e-08,
        "min": -3.4443460444162285e-07,
        "n": 10
      },
      "fixed_energy_over_fixed_squared": {
        "max": 0.00017282970569452096,
        "mean": 1.5966412630047663e-05,
        "median": 2.454067061056483e-05,
        "min": -0.00017879397529065957,
        "n": 10
      },
      "l1_terms_over_fixed_squared": {
        "max": 0.00017951557308072658,
        "mean": 6.14430725169745e-05,
        "median": 4.3970319439316125e-05,
        "min": 3.907410574135908e-06,
        "n": 10
      },
      "model": "fcn",
      "sum_terms": {
        "max": 5.6386247800504385e-06,
        "mean": 1.152882345681542e-06,
        "median": 3.755779785534145e-08,
        "min": -3.444346044405729e-07,
        "n": 10
      },
      "sum_terms_over_fixed_squared": {
        "max": 0.00017282970569450885,
        "mean": 1.5966412630028337e-05,
        "median": 2.4540670610540317e-05,
        "min": -0.00017879397529068245,
        "n": 10
      }
    },
    {
      "Aref_energy_over_fixed_squared": {
        "max": 0.028836983740401813,
        "mean": 0.017222621522191943,
        "median": 0.01663679071424612,
        "min": 0.008945252487531372,
        "n": 10
      },
      "B_energy_over_fixed_squared": {
        "max": 0.02884288826517639,
        "mean": 0.017234352253529237,
        "median": 0.01664844958712327,
        "min": 0.008954891919758975,
        "n": 10
      },
      "abs_contrast_over_fixed_squared": {
        "max": 3.2836837529207095e-05,
        "mean": 1.4350513459635532e-05,
        "median": 9.331606091797948e-06,
        "min": 4.075130655731545e-06,
        "n": 10
      },
      "cross_f0h": {
        "max": 4.832279464980938e-16,
        "mean": -8.224663506015317e-15,
        "median": -4.309900158741274e-17,
        "min": -8.213026626890976e-14,
        "n": 10
      },
      "cross_f0h_over_fixed_squared": {
        "max": 4.2966272843181704e-14,
        "mean": -3.974374251043382e-14,
        "median": -1.8081081368964008e-14,
        "min": -2.004862256631565e-13,
        "n": 10
      },
      "cross_f0u": {
        "max": 1.0275858797600998e-12,
        "mean": 1.044586223808758e-13,
        "median": 9.217320154725495e-16,
        "min": -9.467781825496917e-15,
        "n": 10
      },
      "cross_f0u_over_fixed_squared": {
        "max": 2.220282321297233e-12,
        "mean": 4.0688816678236345e-13,
        "median": 5.98692744654494e-13,
        "min": -2.06939370762803e-12,
        "n": 10
      },
      "cross_hu": {
        "max": 3.804467227788416e-08,
        "mean": -1.4641989183193182e-07,
        "median": 4.080241109813125e-09,
        "min": -1.58099600124057e-06,
        "n": 10
      },
      "cross_hu_over_fixed_squared": {
        "max": 5.443839408327507e-06,
        "mean": 1.2618976878115204e-06,
        "median": 6.746960040559464e-07,
        "min": -4.346586027921597e-06,
        "n": 10
      },
      "diag_f0": {
        "max": 1.6739246519345945e-21,
        "mean": -1.6823451293503223e-20,
        "median": -5.073574924495681e-23,
        "min": -1.678028712708395e-19,
        "n": 10
      },
      "diag_f0_over_fixed_squared": {
        "max": 2.970588938378912e-19,
        "mean": -3.0333131875696695e-20,
        "median": -3.968831609333728e-20,
        "min": -2.6186934592973253e-19,
        "n": 10
      },
      "diag_h": {
        "max": -2.1652736786505862e-13,
        "mean": -2.3342360130767835e-08,
        "median": -6.434202767294257e-10,
        "min": -2.2808722245773058e-07,
        "n": 10
      },
      "diag_h_over_fixed_squared": {
        "max": -9.543921719349614e-10,
        "mean": -1.6015003705437733e-07,
        "median": -9.258929390499474e-08,
        "min": -6.853420055936052e-07,
        "n": 10
      },
      "diag_u": {
        "max": 2.0763839338362733e-05,
        "mean": 2.0971162967599953e-06,
        "median": 1.1601243928642435e-08,
        "min": -1.0408122342030765e-07,
        "n": 10
      },
      "diag_u_over_fixed_squared": {
        "max": 2.8479866991175453e-05,
        "mean": 1.0628983319389317e-05,
        "median": 1.0531191215325157e-05,
        "min": -9.972429038109587e-06,
        "n": 10
      },
      "fixed_energy": {
        "max": 1.8954757060134914e-05,
        "mean": 1.927354141032689e-06,
        "median": 2.178171864834391e-08,
        "min": -6.717704881638786e-08,
        "n": 10
      },
      "fixed_energy_over_fixed_squared": {
        "max": 3.2836837529207095e-05,
        "mean": 1.1730731337290452e-05,
        "median": 8.34637210394022e-06,
        "min": -9.023779955993864e-06,
        "n": 10
      },
      "l1_terms_over_fixed_squared": {
        "max": 3.329452986127052e-05,
        "mean": 1.6338404607709436e-05,
        "median": 1.2287018972370915e-05,
        "min": 4.629592632565079e-06,
        "n": 10
      },
      "model": "deeplab",
      "sum_terms": {
        "max": 1.8954757060119877e-05,
        "mean": 1.9273541410312377e-06,
        "median": 2.1781718648331146e-08,
        "min": -6.717704881557376e-08,
        "n": 10
      },
      "sum_terms_over_fixed_squared": {
        "max": 3.283683752923865e-05,
        "mean": 1.1730731337290853e-05,
        "median": 8.346372103946073e-06,
        "min": -9.023779956020459e-06,
        "n": 10
      }
    },
    {
      "Aref_energy_over_fixed_squared": {
        "max": 0.30760734726722283,
        "mean": 0.04275892748922966,
        "median": 0.021977362169839386,
        "min": 0.008945252487531372,
        "n": 20
      },
      "B_energy_over_fixed_squared": {
        "max": 0.3077801769729174,
        "mean": 0.04277277606121333,
        "median": 0.02197512568279514,
        "min": 0.008954891919758975,
        "n": 20
      },
      "abs_contrast_over_fixed_squared": {
        "max": 0.00017879397529065957,
        "mean": 3.4912553162117945e-05,
        "median": 1.3955878389772771e-05,
        "min": 1.0962641852895368e-06,
        "n": 20
      },
      "cross_f0h": {
        "max": 5.728026706706539e-16,
        "mean": -4.059210334391998e-15,
        "median": 7.2084033244577e-19,
        "min": -8.213026626890976e-14,
        "n": 20
      },
      "cross_f0h_over_fixed_squared": {
        "max": 6.389487734222918e-13,
        "mean": 7.963861068439743e-15,
        "median": 2.0432825427201686e-15,
        "min": -2.684565480616111e-13,
        "n": 20
      },
      "cross_f0u": {
        "max": 1.0275858797600998e-12,
        "mean": 3.8925291772326633e-14,
        "median": -1.2495593824166159e-16,
        "min": -1.7761852222202434e-13,
        "n": 20
      },
      "cross_f0u_over_fixed_squared": {
        "max": 5.033592007121064e-12,
        "mean": 2.074586948848576e-13,
        "median": -3.6183490091793535e-13,
        "min": -2.06939370762803e-12,
        "n": 20
      },
      "cross_hu": {
        "max": 3.804467227788416e-08,
        "mean": -7.71010848795211e-08,
        "median": 2.1626532843283196e-09,
        "min": -1.58099600124057e-06,
        "n": 20
      },
      "cross_hu_over_fixed_squared": {
        "max": 3.0299849332064303e-05,
        "mean": 1.4234788373206346e-06,
        "median": 2.570311081229278e-07,
        "min": -3.63931800464938e-05,
        "n": 20
      },
      "diag_f0": {
        "max": 1.885541508111276e-20,
        "mean": -7.934300869773193e-21,
        "median": -9.948782493741446e-24,
        "min": -1.678028712708395e-19,
        "n": 20
      },
      "diag_f0_over_fixed_squared": {
        "max": 2.970588938378912e-19,
        "mean": -7.16084767862502e-20,
        "median": -1.92876752343807e-20,
        "min": -1.3965543829197079e-18,
        "n": 20
      },
      "diag_h": {
        "max": -2.1652736786505862e-13,
        "mean": -1.1976257103806525e-08,
        "median": -4.610624913741521e-10,
        "min": -2.2808722245773058e-07,
        "n": 20
      },
      "diag_h_over_fixed_squared": {
        "max": -9.543921719349614e-10,
        "mean": -5.169693261023677e-07,
        "median": -8.078133698945578e-08,
        "min": -3.3429322052828853e-06,
        "n": 20
      },
      "diag_u": {
        "max": 2.0763839338362733e-05,
        "mean": 1.629195550473644e-06,
        "median": 1.1601243928642435e-08,
        "min": -2.3550239201331272e-07,
        "n": 20
      },
      "diag_u_over_fixed_squared": {
        "max": 0.00014587279005311106,
        "mean": 1.2942062257018843e-05,
        "median": 1.0531191215325157e-05,
        "min": -0.0001403315405846144,
        "n": 20
      },
      "fixed_energy": {
        "max": 1.8954757060134914e-05,
        "mean": 1.540118243357487e-06,
        "median": 2.178171864834391e-08,
        "min": -3.4443460444162285e-07,
        "n": 20
      },
      "fixed_energy_over_fixed_squared": {
        "max": 0.00017282970569452096,
        "mean": 1.3848571983669057e-05,
        "median": 8.34637210394022e-06,
        "min": -0.00017879397529065957,
        "n": 20
      },
      "l1_terms_over_fixed_squared": {
        "max": 0.00017951557308072658,
        "mean": 3.889073856234196e-05,
        "median": 2.576197086473189e-05,
        "min": 3.907410574135908e-06,
        "n": 20
      },
      "model": "pooled",
      "sum_terms": {
        "max": 1.8954757060119877e-05,
        "mean": 1.5401182433563898e-06,
        "median": 2.1781718648331146e-08,
        "min": -3.444346044405729e-07,
        "n": 20
      },
      "sum_terms_over_fixed_squared": {
        "max": 0.00017282970569450885,
        "mean": 1.3848571983659594e-05,
        "median": 8.346372103946073e-06,
        "min": -0.00017879397529068245,
        "n": 20
      }
    }
  ],
  "case_norms": [
    {
      "h_over_delta_fixed": {
        "max": 0.8982538979868311,
        "mean": 0.5218584938087947,
        "median": 0.49391372680944323,
        "min": 0.271541981222752,
        "n": 10
      },
      "model": "fcn",
      "norm_delta_fixed": {
        "max": 0.08870729975520397,
        "mean": 0.025889297744494777,
        "median": 0.014195707811631597,
        "min": 0.0006320131951945073,
        "n": 10
      },
      "norm_f1_fixed": {
        "max": 0.3564809355025835,
        "mean": 0.11054921963332578,
        "median": 0.0521062619076166,
        "min": 0.005670204804264216,
        "n": 10
      },
      "norm_h": {
        "max": 0.07968167778499824,
        "mean": 0.017623791941851926,
        "median": 0.0043386953997816705,
        "min": 0.00019267725977967513,
        "n": 10
      },
      "u_over_delta_fixed": {
        "max": 1.1638945626822024,
        "mean": 0.9568172950208605,
        "median": 0.9520837722015799,
        "min": 0.7079612044835695,
        "n": 10
      }
    },
    {
      "h_over_delta_fixed": {
        "max": 0.8048441283177492,
        "mean": 0.5959791746822904,
        "median": 0.5675188402613304,
        "min": 0.4129839834101825,
        "n": 10
      },
      "model": "deeplab",
      "norm_delta_fixed": {
        "max": 0.2651055738542513,
        "mean": 0.03587926220591453,
        "median": 0.011054719057726639,
        "min": 0.0021971769174165606,
        "n": 10
      },
      "norm_f1_fixed": {
        "max": 1.4022756221974984,
        "mean": 0.19770836537059253,
        "median": 0.06951860948517474,
        "min": 0.010867112492884669,
        "n": 10
      },
      "norm_h": {
        "max": 0.16600719503372402,
        "mean": 0.022103239940601233,
        "median": 0.005328666001765892,
        "min": 0.001180147461677563,
        "n": 10
      },
      "u_over_delta_fixed": {
        "max": 0.992240761757571,
        "mean": 0.804719875817496,
        "median": 0.8253632548073282,
        "min": 0.5670211020874495,
        "n": 10
      }
    },
    {
      "h_over_delta_fixed": {
        "max": 0.8982538979868311,
        "mean": 0.5589188342455426,
        "median": 0.5411912906541745,
        "min": 0.271541981222752,
        "n": 20
      },
      "model": "pooled",
      "norm_delta_fixed": {
        "max": 0.2651055738542513,
        "mean": 0.030884279975204654,
        "median": 0.011949196344824192,
        "min": 0.0006320131951945073,
        "n": 20
      },
      "norm_f1_fixed": {
        "max": 1.4022756221974984,
        "mean": 0.15412879250195916,
        "median": 0.06951860948517474,
        "min": 0.005670204804264216,
        "n": 20
      },
      "norm_h": {
        "max": 0.16600719503372402,
        "mean": 0.01986351594122658,
        "median": 0.004359327964229654,
        "min": 0.00019267725977967513,
        "n": 20
      },
      "u_over_delta_fixed": {
        "max": 1.1638945626822024,
        "mean": 0.8807685854191784,
        "median": 0.9253659157589622,
        "min": 0.5670211020874495,
        "n": 20
      }
    }
  ],
  "cohort": {
    "image_clusters": 10,
    "model_cases": 20
  },
  "conventions": {
    "anchor": "rank-one diagnostic, not a matched-rank competitor",
    "balance": "B-Aref per case, divided by own ||f1_fixed||^2 before averaging",
    "capture": "1 - rho^2; residual-energy complement",
    "nonnested": "(P_B-P_Aref)v is a replacement contrast, not a purely added component",
    "normalization": "f0/f1 = FP64(native SUM gradient)/N; h = FP64(Ghi)+FP64(Glo); G already normalized",
    "paired": "rho_Aref-rho_B; energy_B-energy_Aref; capture_B-capture_Aref",
    "rho": "residual norm / vector norm; no clipping",
    "sampling": "descriptive; 10 shared images, not 20 independent images; no new p-values"
  },
  "paired_metrics": [
    {
      "captured_fraction_B_minus_Aref": {
        "max": 2.4496027863621658e-18,
        "mean": 2.0927704509585377e-19,
        "median": 2.169064125368199e-20,
        "min": -2.239629186736224e-19,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 5.213820994344821e-18,
        "mean": -1.0027358544370169e-18,
        "median": -3.882702497156398e-19,
        "min": -1.488038802616826e-17,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 1.757298862650527e-19,
        "mean": -1.1288382169677253e-19,
        "median": -1.9287675234256917e-20,
        "min": -1.3965543829197079e-18,
        "n": 10
      },
      "field": "f0",
      "model": "fcn",
      "norm_gain_over_delta_fixed": {
        "max": 6.590405564605183e-11,
        "mean": 5.033879358309149e-12,
        "median": 9.820919696098834e-13,
        "min": -1.0908130280816448e-11,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 2.0189889372109535e-11,
        "mean": 1.6681093417031738e-12,
        "median": 2.0460999657546916e-13,
        "min": -2.4625450874842483e-12,
        "n": 10
      },
      "projector_change_norm": {
        "max": 3.3080080255797326e-10,
        "mean": 1.0349665674676456e-10,
        "median": 6.261366577039268e-11,
        "min": 3.071577534644306e-12,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 6.5862829648236095e-09,
        "mean": 3.5699971041289438e-09,
        "median": 3.938642133717355e-09,
        "min": 1.5883622713752838e-09,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": 1.8855415081162065e-20,
        "mean": 9.548495539599299e-22,
        "median": -5.2284503599249776e-24,
        "min": -9.716173272602112e-21,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 1.6840409150380958e-12,
        "mean": 9.44114151062291e-14,
        "median": 3.916675596830145e-15,
        "min": -6.559795592874304e-13,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 2.6739473201034463e-11,
        "mean": 2.271780839333449e-12,
        "median": 2.196952549368696e-13,
        "min": -2.780029703333942e-12,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.00013887340321753547,
        "mean": 4.3370981813081695e-05,
        "median": 3.894550168398805e-05,
        "min": 1.5586378248058643e-07,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": -8.213418918568063e-08,
        "mean": -9.389118113663045e-06,
        "median": -3.7604932521174863e-06,
        "min": -3.419273789611211e-05,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": -2.337390837868344e-09,
        "mean": -8.737886151503581e-07,
        "median": -8.078133698945578e-08,
        "min": -3.3429322052828853e-06,
        "n": 10
      },
      "field": "h",
      "model": "fcn",
      "norm_gain_over_delta_fixed": {
        "max": 0.0058469718654701455,
        "mean": 0.0023642008644155802,
        "median": 0.001798305361219936,
        "min": 0.0002860712530495849,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 0.0018281382523388158,
        "mean": 0.0006729661019646803,
        "median": 0.00028413437190732754,
        "min": 4.8258953487385975e-05,
        "n": 10
      },
      "projector_change_norm": {
        "max": 4.374364133904935e-05,
        "mean": 2.1040121526181833e-05,
        "median": 1.7223029379978706e-05,
        "min": 1.5949566988789473e-06,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 0.00584744252806321,
        "mean": 0.002364617336202341,
        "median": 0.0017985573532756493,
        "min": 0.0002865908717945658,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": -2.5438760447595543e-12,
        "mean": -6.101540768452124e-10,
        "median": -2.9663072275164106e-10,
        "min": -1.9134954706326847e-09,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 4.372671578666524e-05,
        "mean": 2.1027869066007066e-05,
        "median": 1.7205719776779708e-05,
        "min": 1.5947710586196523e-06,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 0.0117834809679093,
        "mean": 0.005235636266626102,
        "median": 0.005921189225244195,
        "min": 0.0003940804014227308,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.00017879397529065957,
        "mean": -1.5966412630056587e-05,
        "median": -2.4540670610570054e-05,
        "min": -0.0001728297056945836,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.0017443393719860061,
        "mean": 0.00016333714665523846,
        "median": 0.0002840519323188254,
        "min": -0.002954426534598286,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 0.0001728297056945836,
        "mean": 1.5966412630056587e-05,
        "median": 2.4540670610570054e-05,
        "min": -0.00017879397529065957,
        "n": 10
      },
      "field": "f1_fixed",
      "model": "fcn",
      "norm_gain_over_delta_fixed": {
        "max": 0.0016506232162398211,
        "mean": -0.00010225718892178933,
        "median": -0.0001620399030066426,
        "min": -0.0009806132040576013,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 0.00040605773885443394,
        "mean": -2.3406769989273912e-05,
        "median": -5.490994324104073e-05,
        "min": -0.0001654251047571345,
        "n": 10
      },
      "projector_change_norm": {
        "max": 0.002746589116251002,
        "mean": 0.0008930436776916934,
        "median": 0.0004915514484843055,
        "min": 1.1893760442531555e-05,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 0.05435123276715057,
        "mean": 0.03333155903495844,
        "median": 0.03443526426785061,
        "min": 0.012260284801219537,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": 5.638624780052864e-06,
        "mean": 1.1528823456824068e-06,
        "median": 3.755779785537154e-08,
        "min": -3.44434604441406e-07,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 4.6256199599044485e-06,
        "mean": -1.1024421557951346e-05,
        "median": -1.667290698808676e-06,
        "min": -5.8970896099436176e-05,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 0.0004060577388544373,
        "mean": -2.3406769989273157e-05,
        "median": -5.490994324104659e-05,
        "min": -0.00016542510475714423,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.0029544265047395765,
        "mean": -0.00016333713637584597,
        "median": -0.00028405191827134043,
        "min": -0.0017443391817906092,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.0017443391817906092,
        "mean": 0.00016333713637584597,
        "median": 0.00028405191827134043,
        "min": -0.0029544265047395765,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 0.00017282970717974184,
        "mean": 1.5966412566315972e-05,
        "median": 2.4540668935878348e-05,
        "min": -0.00017879397348369053,
        "n": 10
      },
      "field": "delta_fixed",
      "model": "fcn",
      "norm_gain_over_delta_fixed": {
        "max": 0.0016506231977161142,
        "mean": -0.00010225718338064984,
        "median": -0.00016203990935019519,
        "min": -0.0009806132336499921,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 0.0004060577342975523,
        "mean": -2.3406769175976566e-05,
        "median": -5.490994580949755e-05,
        "min": -0.00016542510974923978,
        "n": 10
      },
      "projector_change_norm": {
        "max": 0.0027465891440720054,
        "mean": 0.0008930436849586851,
        "median": 0.0004915514245007786,
        "min": 1.1893760713660507e-05,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 0.05435123308095741,
        "mean": 0.03333155900906642,
        "median": 0.03443526426455206,
        "min": 0.01226028473447913,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": 5.638624957460866e-06,
        "mean": 1.1528823721843353e-06,
        "median": 3.75577983854905e-08,
        "min": -3.4443459164066464e-07,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 4.625619907994583e-06,
        "mean": -1.1024421609176124e-05,
        "median": -1.667290720882707e-06,
        "min": -5.897089787902654e-05,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 0.001650623197716139,
        "mean": -0.0001022571833806163,
        "median": -0.00016203990935020895,
        "min": -0.0009806132336499518,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.00010646312301545129,
        "mean": -7.789663148271425e-05,
        "median": -2.7162701553993913e-05,
        "min": -0.0006248423314881772,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.001851585976558366,
        "mean": 0.000439214239324241,
        "median": 0.00046960394565069737,
        "min": -0.001660547235934261,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 0.0004922881016937249,
        "mean": 5.9194948766615784e-05,
        "median": 2.4232806913528712e-05,
        "min": -0.00010049186804740511,
        "n": 10
      },
      "field": "f1_dynamic",
      "model": "fcn",
      "norm_gain_over_delta_fixed": {
        "max": 0.0009597402961762978,
        "mean": -0.0003059531746511676,
        "median": -0.00029239203896596055,
        "min": -0.0011525755754879011,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 0.00023609868728285884,
        "mean": -9.342955206048149e-05,
        "median": -7.312622852794195e-05,
        "min": -0.0005005641420378982,
        "n": 10
      },
      "projector_change_norm": {
        "max": 0.0026434254865991083,
        "mean": 0.0009472326518225532,
        "median": 0.0005867812709497394,
        "min": 9.97938479972069e-06,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 0.046338759837085915,
        "mean": 0.03419078737863758,
        "median": 0.0359458248625444,
        "min": 0.010822907230131892,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": 6.8479090197673745e-06,
        "mean": 1.292690175971127e-06,
        "median": 1.0678195220745292e-07,
        "min": -8.671857243186185e-07,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 1.1387977371712932e-05,
        "mean": -1.5103773409690015e-05,
        "median": -5.23560675725677e-06,
        "min": -6.93121551164147e-05,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 0.0002430119965509958,
        "mean": -0.00010816970038111107,
        "median": -8.269613302025469e-05,
        "min": -0.0005639431010693308,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.0018730619958453505,
        "mean": -0.0006112401287002399,
        "median": -0.0006626315355527003,
        "min": -0.002246147800331855,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.0018515857794201012,
        "mean": 0.0004392142263758863,
        "median": 0.00046960396628189003,
        "min": -0.001660547216329597,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 0.0004922881040237466,
        "mean": 5.91949485812368e-05,
        "median": 2.4232808130958685e-05,
        "min": -0.00010049186686098341,
        "n": 10
      },
      "field": "delta_dynamic",
      "model": "fcn",
      "norm_gain_over_delta_fixed": {
        "max": 0.0009597402837583449,
        "mean": -0.00030595316696461767,
        "median": -0.00029239205124096095,
        "min": -0.001152575608992544,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 0.00023609868422800912,
        "mean": -9.342955065795652e-05,
        "median": -7.31262315291283e-05,
        "min": -0.0005005641445183484,
        "n": 10
      },
      "projector_change_norm": {
        "max": 0.0026434255251558793,
        "mean": 0.0009472326588649117,
        "median": 0.0005867812472643424,
        "min": 9.979385049428347e-06,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 0.046338760899949476,
        "mean": 0.03419078734345645,
        "median": 0.03594582479457334,
        "min": 0.01082290716869434,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": 6.84790919173138e-06,
        "mean": 1.2926902026787622e-06,
        "median": 1.0678195289043253e-07,
        "min": -8.671857135110744e-07,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 1.1387977252384773e-05,
        "mean": -1.5103773452324422e-05,
        "median": -5.235606791249435e-06,
        "min": -6.93121571312752e-05,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 0.0010193050731204245,
        "mean": -0.0003660012593241557,
        "median": -0.00034744389769103545,
        "min": -0.001323252584488288,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 3.6850327685539297e-19,
        "mean": 4.706699001829602e-20,
        "median": 6.062167583626104e-20,
        "min": -3.2826346280451058e-19,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 1.3223888490861975e-17,
        "mean": -1.1678622939049083e-18,
        "median": -8.45279122438125e-19,
        "min": -1.3178049120150045e-17,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 2.970588938378912e-19,
        "mean": -3.0333131875674734e-20,
        "median": -3.968831609328698e-20,
        "min": -2.6186934592941865e-19,
        "n": 10
      },
      "field": "f0",
      "model": "deeplab",
      "norm_gain_over_delta_fixed": {
        "max": 2.981546663371925e-11,
        "mean": 3.0668245082092924e-12,
        "median": 2.3700231516413988e-12,
        "min": -3.9599517937592606e-11,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 4.7079244420785595e-12,
        "mean": 5.158056515799479e-13,
        "median": 4.966263915476772e-13,
        "min": -5.935148499782043e-12,
        "n": 10
      },
      "projector_change_norm": {
        "max": 7.707411354481593e-10,
        "mean": 1.2968915828991275e-10,
        "median": 5.7111572319513414e-11,
        "min": 7.665217876528138e-12,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 8.903147557823693e-09,
        "mean": 5.387551326144291e-09,
        "median": 5.209283825644627e-09,
        "min": 2.9072988705695575e-09,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": 1.673924651931513e-21,
        "mean": -1.6823451293503678e-20,
        "median": -5.0735749245679034e-23,
        "min": -1.678028712708395e-19,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 1.5731164988156454e-12,
        "mean": 1.9047347229668352e-13,
        "median": 1.667288541191282e-14,
        "min": -1.9861192111556873e-13,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 5.5848026298918986e-12,
        "mean": 6.399151924611922e-13,
        "median": 5.985080067051984e-13,
        "min": -6.239094779277992e-12,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 5.373615431513178e-05,
        "mean": 1.572267083776793e-05,
        "median": 7.841484810880597e-06,
        "min": 3.535484861799792e-08,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": -1.4186125274249612e-08,
        "mean": -6.6003061792934256e-06,
        "median": -3.3029726753185797e-06,
        "min": -3.2071204897911706e-05,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": -9.543921719349614e-10,
        "mean": -1.6015003705437733e-07,
        "median": -9.258929390499474e-08,
        "min": -6.853420055936052e-07,
        "n": 10
      },
      "field": "h",
      "model": "deeplab",
      "norm_gain_over_delta_fixed": {
        "max": 0.005662674464875024,
        "mean": 0.0020343706989087882,
        "median": 0.0018169768949520917,
        "min": 0.00011866960035960045,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 0.0008277851536230065,
        "mean": 0.00032892094309732096,
        "median": 0.0003017438452889019,
        "min": 3.078017032635007e-05,
        "n": 10
      },
      "projector_change_norm": {
        "max": 0.00047758494962392753,
        "mean": 6.529780154648502e-05,
        "median": 2.536312909064044e-05,
        "min": 4.653300005255383e-07,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 0.005663140182923562,
        "mean": 0.002034763869354624,
        "median": 0.0018173465864754583,
        "min": 0.00011910679817236793,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": -2.165273678650586e-13,
        "mean": -2.3342360130767832e-08,
        "median": -6.434202767294257e-10,
        "min": -2.2808722245773055e-07,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 0.0004774854655623189,
        "mean": 6.528434872319086e-05,
        "median": 2.535842778700409e-05,
        "min": 4.636219430379175e-07,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 0.007329886480563197,
        "mean": 0.0032889833762832477,
        "median": 0.002798558487402178,
        "min": 0.00018734067275379582,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 9.023779955993864e-06,
        "mean": -1.1730731337290899e-05,
        "median": -8.346372103938839e-06,
        "min": -3.2836837529208735e-05,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.002039358934411477,
        "mean": 0.00045724908755947243,
        "median": 0.00022564524574884314,
        "min": -0.00038429309631731276,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 3.2836837529208735e-05,
        "mean": 1.1730731337290899e-05,
        "median": 8.346372103938839e-06,
        "min": -9.023779955993864e-06,
        "n": 10
      },
      "field": "f1_fixed",
      "model": "deeplab",
      "norm_gain_over_delta_fixed": {
        "max": 0.00020058528281162859,
        "mean": -0.0003102575468333214,
        "median": -0.0002109834682875132,
        "min": -0.0011511015745308082,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 3.0737038571269436e-05,
        "mean": -5.04694148217033e-05,
        "median": -3.8499258610563227e-05,
        "min": -0.0001460654412841967,
        "n": 10
      },
      "projector_change_norm": {
        "max": 0.0050132836291779895,
        "mean": 0.0008002024870074958,
        "median": 0.0002763856599850099,
        "min": 3.1613431241308116e-05,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 0.07138149531134487,
        "mean": 0.030647462709330754,
        "median": 0.025947405103980685,
        "min": 0.010908311776278354,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": 1.8954757060134914e-05,
        "mean": 1.9273541410326895e-06,
        "median": 2.17817186483473e-08,
        "min": -6.717704881638786e-08,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 2.1200857321171385e-06,
        "mean": -9.225897193857433e-06,
        "median": -1.7478344924133984e-06,
        "min": -7.144002354242396e-05,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 3.07370385712602e-05,
        "mean": -5.0469414821703586e-05,
        "median": -3.8499258610567855e-05,
        "min": -0.00014606544128419052,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.00038429312449580675,
        "mean": -0.0004572490693001228,
        "median": -0.00022564521146248496,
        "min": -0.0020393588214814677,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.0020393588214814677,
        "mean": 0.0004572490693001228,
        "median": 0.00022564521146248496,
        "min": -0.00038429312449580675,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 3.283683571086067e-05,
        "mean": 1.1730730970142632e-05,
        "median": 8.346370793050194e-06,
        "min": -9.023780617667288e-06,
        "n": 10
      },
      "field": "delta_fixed",
      "model": "deeplab",
      "norm_gain_over_delta_fixed": {
        "max": 0.0002005852974166589,
        "mean": -0.0003102575364421783,
        "median": -0.0002109834378871363,
        "min": -0.0011511015105360165,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 3.073704080929694e-05,
        "mean": -5.0469413357232605e-05,
        "median": -3.849925124392284e-05,
        "min": -0.00014606543316377733,
        "n": 10
      },
      "projector_change_norm": {
        "max": 0.005013283579472689,
        "mean": 0.0008002024820408276,
        "median": 0.00027638567143239675,
        "min": 3.161342751433383e-05,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 0.07138149478199884,
        "mean": 0.030647462762626736,
        "median": 0.02594740583039741,
        "min": 0.010908312103711865,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": 1.89547561146447e-05,
        "mean": 1.927354044795171e-06,
        "median": 2.1781718417029378e-08,
        "min": -6.71770398318213e-08,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 2.1200858864849764e-06,
        "mean": -9.225896715936e-06,
        "median": -1.7478345895423006e-06,
        "min": -7.144001987174908e-05,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 0.00020058529741673325,
        "mean": -0.0003102575364421822,
        "median": -0.0002109834378871689,
        "min": -0.001151101510536101,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 1.634735847142859e-05,
        "mean": -1.8954238795252386e-05,
        "median": -8.504840360361183e-06,
        "min": -7.262033039103471e-05,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.0023495435216257664,
        "mean": 0.0005910980653077356,
        "median": 0.00037883747158542433,
        "min": -0.0006193418772648718,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 4.935578724473353e-05,
        "mean": 1.6004229541896935e-05,
        "median": 8.097691593809192e-06,
        "min": -1.4543078893500747e-05,
        "n": 10
      },
      "field": "f1_dynamic",
      "model": "deeplab",
      "norm_gain_over_delta_fixed": {
        "max": 0.0003512623284449742,
        "mean": -0.0004429916700210184,
        "median": -0.00021602624041607013,
        "min": -0.001361611762363176,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 5.382630064732327e-05,
        "mean": -7.48704795534831e-05,
        "median": -3.279504941163131e-05,
        "min": -0.0002559113352861845,
        "n": 10
      },
      "projector_change_norm": {
        "max": 0.003161063427323232,
        "mean": 0.0005974054867178612,
        "median": 0.0003344191737127207,
        "min": 3.3723675645017285e-05,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 0.049043384934679836,
        "mean": 0.027970398120612982,
        "median": 0.025486615777767445,
        "min": 0.011923790893438962,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": 7.982660607429998e-06,
        "mean": 8.741568071969228e-07,
        "median": 5.4325247503977246e-08,
        "min": -6.918933595593266e-08,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 3.7126664545264476e-06,
        "mean": -8.418323450003445e-06,
        "median": -3.321604800474382e-06,
        "min": -4.01437196056037e-05,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 5.7067670605648324e-05,
        "mean": -8.195649115972231e-05,
        "median": -3.820550031551767e-05,
        "min": -0.00031041992621552716,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.0006580196248327409,
        "mean": -0.0008825267613609397,
        "median": -0.0004323133136612887,
        "min": -0.003505299705808565,
        "n": 10
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.002349543392137826,
        "mean": 0.0005910980471910845,
        "median": 0.00037883745670107987,
        "min": -0.0006193419087716204,
        "n": 10
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 4.935578502444185e-05,
        "mean": 1.6004229205647678e-05,
        "median": 8.097691241793846e-06,
        "min": -1.4543079633326596e-05,
        "n": 10
      },
      "field": "delta_dynamic",
      "model": "deeplab",
      "norm_gain_over_delta_fixed": {
        "max": 0.0003512623461422919,
        "mean": -0.00044299165774073666,
        "median": -0.00021602623250293349,
        "min": -0.0013616116871154724,
        "n": 10
      },
      "norm_gain_over_fixed": {
        "max": 5.382630335920287e-05,
        "mean": -7.487047778415217e-05,
        "median": -3.2795049073370097e-05,
        "min": -0.00025591132241147913,
        "n": 10
      },
      "projector_change_norm": {
        "max": 0.0031610633860404444,
        "mean": 0.0005974054828507328,
        "median": 0.0003344191812048546,
        "min": 3.372367191858175e-05,
        "n": 10
      },
      "projector_change_over_delta_fixed": {
        "max": 0.049043385535639285,
        "mean": 0.02797039823192541,
        "median": 0.025486614805910933,
        "min": 0.011923790737716896,
        "n": 10
      },
      "residual_energy_B_minus_Aref": {
        "max": 7.982659985755411e-06,
        "mean": 8.741567431082579e-07,
        "median": 5.4325250970102135e-08,
        "min": -6.918933947568659e-08,
        "n": 10
      },
      "residual_norm_Aref_minus_B": {
        "max": 3.7126666415782106e-06,
        "mean": -8.418322984381243e-06,
        "median": -3.321604975255795e-06,
        "min": -4.014371639986247e-05,
        "n": 10
      },
      "rho_Aref_minus_B": {
        "max": 0.0003620643681875313,
        "mean": -0.000553752755719994,
        "median": -0.00026991070118825844,
        "min": -0.002156666772452187,
        "n": 10
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 2.4496027863621658e-18,
        "mean": 1.281720175570749e-19,
        "median": 2.291201843850066e-20,
        "min": -3.2826346280451058e-19,
        "n": 20
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 1.3223888490861975e-17,
        "mean": -1.0852990741709626e-18,
        "median": -6.215124139521192e-19,
        "min": -1.488038802616826e-17,
        "n": 20
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 2.970588938378912e-19,
        "mean": -7.160847678622363e-20,
        "median": -1.9287675234256917e-20,
        "min": -1.3965543829197079e-18,
        "n": 20
      },
      "field": "f0",
      "model": "pooled",
      "norm_gain_over_delta_fixed": {
        "max": 6.590405564605183e-11,
        "mean": 4.05035193325922e-12,
        "median": 1.2434193689341089e-12,
        "min": -3.9599517937592606e-11,
        "n": 20
      },
      "norm_gain_over_fixed": {
        "max": 2.0189889372109535e-11,
        "mean": 1.091957496641561e-12,
        "median": 2.9858237025516325e-13,
        "min": -5.935148499782043e-12,
        "n": 20
      },
      "projector_change_norm": {
        "max": 7.707411354481593e-10,
        "mean": 1.1659290751833863e-10,
        "median": 5.7111572319513414e-11,
        "min": 3.071577534644306e-12,
        "n": 20
      },
      "projector_change_over_delta_fixed": {
        "max": 8.903147557823693e-09,
        "mean": 4.478774215136617e-09,
        "median": 4.241537360826978e-09,
        "min": 1.5883622713752838e-09,
        "n": 20
      },
      "residual_energy_B_minus_Aref": {
        "max": 1.8855415081162065e-20,
        "mean": -7.934300869771873e-21,
        "median": -9.948782493693298e-24,
        "min": -1.678028712708395e-19,
        "n": 20
      },
      "residual_norm_Aref_minus_B": {
        "max": 1.6840409150380958e-12,
        "mean": 1.4244244370145632e-13,
        "median": 6.057440979833536e-15,
        "min": -6.559795592874304e-13,
        "n": 20
      },
      "rho_Aref_minus_B": {
        "max": 2.6739473201034463e-11,
        "mean": 1.4558480158973206e-12,
        "median": 3.2339138529163485e-13,
        "min": -6.239094779277992e-12,
        "n": 20
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.00013887340321753547,
        "mean": 2.954682632542481e-05,
        "median": 8.968973874643454e-06,
        "min": 3.535484861799792e-08,
        "n": 20
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": -1.4186125274249612e-08,
        "mean": -7.994712146478235e-06,
        "median": -3.3029726753185797e-06,
        "min": -3.419273789611211e-05,
        "n": 20
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": -9.543921719349614e-10,
        "mean": -5.169693261023677e-07,
        "median": -8.078133698945578e-08,
        "min": -3.3429322052828853e-06,
        "n": 20
      },
      "field": "h",
      "model": "pooled",
      "norm_gain_over_delta_fixed": {
        "max": 0.0058469718654701455,
        "mean": 0.0021992857816621842,
        "median": 0.0018169768949520917,
        "min": 0.00011866960035960045,
        "n": 20
      },
      "norm_gain_over_fixed": {
        "max": 0.0018281382523388158,
        "mean": 0.0005009435225310007,
        "median": 0.00028413437190732754,
        "min": 3.078017032635007e-05,
        "n": 20
      },
      "projector_change_norm": {
        "max": 0.00047758494962392753,
        "mean": 4.316896153633343e-05,
        "median": 2.1118229167420914e-05,
        "min": 4.653300005255383e-07,
        "n": 20
      },
      "projector_change_over_delta_fixed": {
        "max": 0.00584744252806321,
        "mean": 0.0021996906027784827,
        "median": 0.0018173465864754583,
        "min": 0.00011910679817236793,
        "n": 20
      },
      "residual_energy_B_minus_Aref": {
        "max": -2.165273678650586e-13,
        "mean": -1.1976257103806523e-08,
        "median": -4.61062491374152e-10,
        "min": -2.2808722245773055e-07,
        "n": 20
      },
      "residual_norm_Aref_minus_B": {
        "max": 0.0004774854655623189,
        "mean": 4.3156108894598964e-05,
        "median": 2.1101284409329434e-05,
        "min": 4.636219430379175e-07,
        "n": 20
      },
      "rho_Aref_minus_B": {
        "max": 0.0117834809679093,
        "mean": 0.004262309821454676,
        "median": 0.0029919931747014834,
        "min": 0.00018734067275379582,
        "n": 20
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.00017879397529065957,
        "mean": -1.3848571983673743e-05,
        "median": -8.346372103938839e-06,
        "min": -0.0001728297056945836,
        "n": 20
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.002039358934411477,
        "mean": 0.00031029311710735545,
        "median": 0.00022564524574884314,
        "min": -0.002954426534598286,
        "n": 20
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 0.0001728297056945836,
        "mean": 1.3848571983673743e-05,
        "median": 8.346372103938839e-06,
        "min": -0.00017879397529065957,
        "n": 20
      },
      "field": "f1_fixed",
      "model": "pooled",
      "norm_gain_over_delta_fixed": {
        "max": 0.0016506232162398211,
        "mean": -0.00020625736787755535,
        "median": -0.00020735853110464143,
        "min": -0.0011511015745308082,
        "n": 20
      },
      "norm_gain_over_fixed": {
        "max": 0.00040605773885443394,
        "mean": -3.693809240548861e-05,
        "median": -3.8499258610563227e-05,
        "min": -0.0001654251047571345,
        "n": 20
      },
      "projector_change_norm": {
        "max": 0.0050132836291779895,
        "mean": 0.0008466230823495945,
        "median": 0.0002856101152953353,
        "min": 1.1893760442531555e-05,
        "n": 20
      },
      "projector_change_over_delta_fixed": {
        "max": 0.07138149531134487,
        "mean": 0.0319895108721446,
        "median": 0.02951939058185142,
        "min": 0.010908311776278354,
        "n": 20
      },
      "residual_energy_B_minus_Aref": {
        "max": 1.8954757060134914e-05,
        "mean": 1.5401182433575484e-06,
        "median": 2.17817186483473e-08,
        "min": -3.44434604441406e-07,
        "n": 20
      },
      "residual_norm_Aref_minus_B": {
        "max": 4.6256199599044485e-06,
        "mean": -1.012515937590439e-05,
        "median": -1.7478344924133984e-06,
        "min": -7.144002354242396e-05,
        "n": 20
      },
      "rho_Aref_minus_B": {
        "max": 0.0004060577388544373,
        "mean": -3.693809240548837e-05,
        "median": -3.8499258610567855e-05,
        "min": -0.00016542510475714423,
        "n": 20
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.0029544265047395765,
        "mean": -0.0003102931028379844,
        "median": -0.00022564521146248496,
        "min": -0.0020393588214814677,
        "n": 20
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.0020393588214814677,
        "mean": 0.0003102931028379844,
        "median": 0.00022564521146248496,
        "min": -0.0029544265047395765,
        "n": 20
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 0.00017282970717974184,
        "mean": 1.38485717682293e-05,
        "median": 8.346370793050194e-06,
        "min": -0.00017879397348369053,
        "n": 20
      },
      "field": "delta_fixed",
      "model": "pooled",
      "norm_gain_over_delta_fixed": {
        "max": 0.0016506231977161142,
        "mean": -0.0002062573599114141,
        "median": -0.0002073585087755834,
        "min": -0.0011511015105360165,
        "n": 20
      },
      "norm_gain_over_fixed": {
        "max": 0.0004060577342975523,
        "mean": -3.693809126660458e-05,
        "median": -3.849925124392284e-05,
        "min": -0.00016542510974923978,
        "n": 20
      },
      "projector_change_norm": {
        "max": 0.005013283579472689,
        "mean": 0.0008466230834997564,
        "median": 0.00028561012558530685,
        "min": 1.1893760713660507e-05,
        "n": 20
      },
      "projector_change_over_delta_fixed": {
        "max": 0.07138149478199884,
        "mean": 0.031989510885846575,
        "median": 0.029519390356566644,
        "min": 0.010908312103711865,
        "n": 20
      },
      "residual_energy_B_minus_Aref": {
        "max": 1.89547561146447e-05,
        "mean": 1.540118208489753e-06,
        "median": 2.1781718417029378e-08,
        "min": -3.4443459164066464e-07,
        "n": 20
      },
      "residual_norm_Aref_minus_B": {
        "max": 4.625619907994583e-06,
        "mean": -1.0125159162556062e-05,
        "median": -1.7478345895423006e-06,
        "min": -7.144001987174908e-05,
        "n": 20
      },
      "rho_Aref_minus_B": {
        "max": 0.001650623197716139,
        "mean": -0.00020625735991139927,
        "median": -0.00020735850877562356,
        "min": -0.001151101510536101,
        "n": 20
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.00010646312301545129,
        "mean": -4.8425435138983315e-05,
        "median": -8.504840360361183e-06,
        "min": -0.0006248423314881772,
        "n": 20
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.0023495435216257664,
        "mean": 0.0005151561523159883,
        "median": 0.00037883747158542433,
        "min": -0.001660547235934261,
        "n": 20
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 0.0004922881016937249,
        "mean": 3.7599589154256356e-05,
        "median": 8.097691593809192e-06,
        "min": -0.00010049186804740511,
        "n": 20
      },
      "field": "f1_dynamic",
      "model": "pooled",
      "norm_gain_over_delta_fixed": {
        "max": 0.0009597402961762978,
        "mean": -0.00037447242233609295,
        "median": -0.00021602624041607013,
        "min": -0.001361611762363176,
        "n": 20
      },
      "norm_gain_over_fixed": {
        "max": 0.00023609868728285884,
        "mean": -8.41500158069823e-05,
        "median": -3.279504941163131e-05,
        "min": -0.0005005641420378982,
        "n": 20
      },
      "projector_change_norm": {
        "max": 0.003161063427323232,
        "mean": 0.0007723190692702071,
        "median": 0.0003898797032301727,
        "min": 9.97938479972069e-06,
        "n": 20
      },
      "projector_change_over_delta_fixed": {
        "max": 0.049043384934679836,
        "mean": 0.031080592749625286,
        "median": 0.032854239215111644,
        "min": 0.010822907230131892,
        "n": 20
      },
      "residual_energy_B_minus_Aref": {
        "max": 7.982660607429998e-06,
        "mean": 1.0834234915840248e-06,
        "median": 5.4325247503977246e-08,
        "min": -8.671857243186185e-07,
        "n": 20
      },
      "residual_norm_Aref_minus_B": {
        "max": 1.1387977371712932e-05,
        "mean": -1.176104842984673e-05,
        "median": -3.321604800474382e-06,
        "min": -6.93121551164147e-05,
        "n": 20
      },
      "rho_Aref_minus_B": {
        "max": 0.0002430119965509958,
        "mean": -9.506309577041668e-05,
        "median": -3.820550031551767e-05,
        "min": -0.0005639431010693308,
        "n": 20
      }
    },
    {
      "captured_fraction_B_minus_Aref": {
        "max": 0.0018730619958453505,
        "mean": -0.0007468834450305899,
        "median": -0.0004323133136612887,
        "min": -0.003505299705808565,
        "n": 20
      },
      "energy_B_minus_Aref_over_delta_fixed_squared": {
        "max": 0.002349543392137826,
        "mean": 0.0005151561367834854,
        "median": 0.00037883745670107987,
        "min": -0.001660547216329597,
        "n": 20
      },
      "energy_B_minus_Aref_over_fixed_squared": {
        "max": 0.0004922881040237466,
        "mean": 3.759958889344224e-05,
        "median": 8.097691241793846e-06,
        "min": -0.00010049186686098341,
        "n": 20
      },
      "field": "delta_dynamic",
      "model": "pooled",
      "norm_gain_over_delta_fixed": {
        "max": 0.0009597402837583449,
        "mean": -0.00037447241235267717,
        "median": -0.00021602623250293349,
        "min": -0.0013616116871154724,
        "n": 20
      },
      "norm_gain_over_fixed": {
        "max": 0.00023609868422800912,
        "mean": -8.415001422105435e-05,
        "median": -3.2795049073370097e-05,
        "min": -0.0005005641445183484,
        "n": 20
      },
      "projector_change_norm": {
        "max": 0.0031610633860404444,
        "mean": 0.0007723190708578223,
        "median": 0.00038987970603351376,
        "min": 9.979385049428347e-06,
        "n": 20
      },
      "projector_change_over_delta_fixed": {
        "max": 0.049043385535639285,
        "mean": 0.03108059278769093,
        "median": 0.03285424022651865,
        "min": 0.01082290716869434,
        "n": 20
      },
      "residual_energy_B_minus_Aref": {
        "max": 7.982659985755411e-06,
        "mean": 1.0834234728935102e-06,
        "median": 5.4325250970102135e-08,
        "min": -8.671857135110744e-07,
        "n": 20
      },
      "residual_norm_Aref_minus_B": {
        "max": 1.1387977252384773e-05,
        "mean": -1.1761048218352833e-05,
        "median": -3.321604975255795e-06,
        "min": -6.93121571312752e-05,
        "n": 20
      },
      "rho_Aref_minus_B": {
        "max": 0.0010193050731204245,
        "mean": -0.00045987700752207484,
        "median": -0.00026991070118825844,
        "min": -0.002156666772452187,
        "n": 20
      }
    }
  ],
  "reference_max_scaled_errors": {
    "CSV balance": 7.608804673509731e-16,
    "CSV rho": 3.3306690738754696e-16,
    "native balance": 7.398298914390874e-16,
    "native dynamic energy": 5.594361208870109e-16,
    "native rho": 3.3306690738754696e-16,
    "norms": 0.0
  },
  "space_metrics": [
    {
      "captured_fraction": {
        "max": 1.0,
        "mean": 1.0,
        "median": 1.0,
        "min": 1.0,
        "n": 10
      },
      "field": "f0",
      "model": "fcn",
      "residual_norm": {
        "max": 2.239175809469187e-16,
        "mean": 5.562760540652869e-17,
        "median": 2.520739090399955e-17,
        "min": 2.626015773082623e-18,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 6.937737112397337e-15,
        "mean": 3.2769277121486025e-15,
        "median": 2.332668997341562e-15,
        "min": 2.8137598100265915e-16,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 1.9150043630229956e-15,
        "mean": 7.574895333696214e-16,
        "median": 6.509144222065467e-16,
        "min": 4.74668818866651e-17,
        "n": 10
      },
      "rho": {
        "max": 2.182466837393421e-15,
        "mean": 8.375372013260005e-16,
        "median": 7.534330529653405e-16,
        "min": 5.271576920129692e-17,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9729521543187517,
        "mean": 0.8462733365489585,
        "median": 0.908422597416721,
        "min": 0.569262314973118,
        "n": 10
      },
      "field": "h",
      "model": "fcn",
      "residual_norm": {
        "max": 0.01764132060974537,
        "mean": 0.004963887262844372,
        "median": 0.0017245188360152431,
        "min": 4.856539236303945e-05,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.4092464237589156,
        "mean": 0.1877555475187369,
        "median": 0.15684771070670459,
        "min": 0.07417746820055016,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.12095223468821782,
        "mean": 0.05198693497017455,
        "median": 0.04171677276286208,
        "min": 0.008565015557553825,
        "n": 10
      },
      "rho": {
        "max": 0.6563060909567136,
        "mean": 0.35860634468940833,
        "median": 0.3023129959147759,
        "min": 0.16446229258175943,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9879568544173427,
        "mean": 0.9254577193548256,
        "median": 0.9482116787785999,
        "min": 0.6843718037752182,
        "n": 10
      },
      "field": "f1_fixed",
      "model": "fcn",
      "residual_norm": {
        "max": 0.08325233349749254,
        "mean": 0.02339570336079005,
        "median": 0.013825637081758041,
        "min": 0.0006222554567832102,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9957181809396767,
        "mean": 0.9224406862043368,
        "median": 0.94964736916443,
        "min": 0.6873187160363826,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.5618079709516248,
        "mean": 0.2456921627522864,
        "median": 0.2275578823731496,
        "min": 0.10974126654389092,
        "n": 10
      },
      "rho": {
        "max": 0.5618079709516248,
        "mean": 0.2456921627522864,
        "median": 0.2275578823731496,
        "min": 0.10974126654389092,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.5275929825860984,
        "mean": 0.14149193318946954,
        "median": 0.09815401839323484,
        "min": 0.008545304146181265,
        "n": 10
      },
      "field": "delta_fixed",
      "model": "fcn",
      "residual_norm": {
        "max": 0.08325233349749254,
        "mean": 0.02339570336079005,
        "median": 0.013825637081758041,
        "min": 0.00062225545678321,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9957181809396767,
        "mean": 0.9224406862043368,
        "median": 0.94964736916443,
        "min": 0.6873187160363826,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.5618079709516248,
        "mean": 0.2456921627522864,
        "median": 0.2275578823731496,
        "min": 0.10974126654389091,
        "n": 10
      },
      "rho": {
        "max": 0.9957181809396767,
        "mean": 0.9224406862043368,
        "median": 0.94964736916443,
        "min": 0.6873187160363826,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9879639275486449,
        "mean": 0.9237426600828916,
        "median": 0.9481148640851785,
        "min": 0.672601359668457,
        "n": 10
      },
      "field": "f1_dynamic",
      "model": "fcn",
      "residual_norm": {
        "max": 0.07295635061618172,
        "mean": 0.022126829191868584,
        "median": 0.01250607987179745,
        "min": 0.0006218396899467042,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9850723115137624,
        "mean": 0.88859097080949,
        "median": 0.9274675453980992,
        "min": 0.5653752487090604,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.5078820726491926,
        "mean": 0.23289881377024782,
        "median": 0.21516003628876051,
        "min": 0.10966794170804137,
        "n": 10
      },
      "rho": {
        "max": 0.572187591906311,
        "mean": 0.2488956422594224,
        "median": 0.22776815606081513,
        "min": 0.10970903541347478,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.24904244980882817,
        "mean": 0.08725748385834142,
        "median": 0.07002050081426353,
        "min": 0.00011115002861794565,
        "n": 10
      },
      "field": "delta_dynamic",
      "model": "fcn",
      "residual_norm": {
        "max": 0.07295635061618172,
        "mean": 0.022126829191868584,
        "median": 0.01250607987179745,
        "min": 0.0006218396899467042,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9850723115137624,
        "mean": 0.88859097080949,
        "median": 0.9274675453980992,
        "min": 0.5653752487090604,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.5078820726491926,
        "mean": 0.23289881377024782,
        "median": 0.21516003628876051,
        "min": 0.10966794170804137,
        "n": 10
      },
      "rho": {
        "max": 0.9999444234413141,
        "mean": 0.9544343222804036,
        "median": 0.9643524690371437,
        "min": 0.8665780692996863,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9999999999999983,
        "mean": 0.9999999999999976,
        "median": 0.9999999999999978,
        "min": 0.9999999999999964,
        "n": 10
      },
      "field": "f0",
      "model": "fcn",
      "residual_norm": {
        "max": 1.4371625232077359e-08,
        "mean": 4.760401651176104e-09,
        "median": 2.072232417984701e-09,
        "min": 2.624160267220245e-10,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 4.305450468336153e-07,
        "mean": 2.0284085941086373e-07,
        "median": 1.6462620807042583e-07,
        "min": 1.01860921328284e-07,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 6.051429582111876e-08,
        "mean": 4.535136411585569e-08,
        "median": 4.3515553978604054e-08,
        "min": 3.4595583680671485e-08,
        "n": 10
      },
      "rho": {
        "max": 5.994233539624386e-08,
        "mean": 4.980853475869518e-08,
        "median": 4.753307003508377e-08,
        "min": 4.027928008111597e-08,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.9999998441357046,
        "mean": 0.99995662901748,
        "median": 0.9999610544976816,
        "min": 0.9998611265958317,
        "n": 10
      },
      "field": "h",
      "model": "fcn",
      "residual_norm": {
        "max": 4.37435224129856e-05,
        "mean": 2.1040167552274333e-05,
        "median": 1.7222981169218157e-05,
        "min": 1.59495331529705e-06,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.00584745569715626,
        "mean": 0.0023646173732748735,
        "median": 0.0017985512387789651,
        "min": 0.0002865911014460078,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.0018283687424610446,
        "mean": 0.0006730786463252346,
        "median": 0.0002842056011550609,
        "min": 4.834664960964932e-05,
        "n": 10
      },
      "rho": {
        "max": 0.011784456040407712,
        "mean": 0.005236460142775956,
        "median": 0.005921984399639172,
        "min": 0.00039479652393611654,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.9890889167287493,
        "mean": 0.9317047665437327,
        "median": 0.9532051036576894,
        "min": 0.6923926527327772,
        "n": 10
      },
      "field": "f1_fixed",
      "model": "fcn",
      "residual_norm": {
        "max": 0.08077731261826643,
        "mean": 0.022008181430270904,
        "median": 0.01366436932357316,
        "min": 0.0005922876549560506,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9849227063210421,
        "mean": 0.8741022369527304,
        "median": 0.9032155534955346,
        "min": 0.63256828852872,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.5546236086457399,
        "mean": 0.23324253680804174,
        "median": 0.2162828288520124,
        "min": 0.10445613084568428,
        "n": 10
      },
      "rho": {
        "max": 0.5546236086457399,
        "mean": 0.23324253680804174,
        "median": 0.2162828288520124,
        "min": 0.10445613084568428,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.5998573584712739,
        "mean": 0.2270631578512142,
        "median": 0.18418165304307693,
        "min": 0.029927263071859667,
        "n": 10
      },
      "field": "delta_fixed",
      "model": "fcn",
      "residual_norm": {
        "max": 0.0807773126136166,
        "mean": 0.022008181431642522,
        "median": 0.013664369320586064,
        "min": 0.0005922876542656573,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9849227060679129,
        "mean": 0.8741022369773777,
        "median": 0.903215553472494,
        "min": 0.6325682900120161,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.5546236085536453,
        "mean": 0.23324253681604987,
        "median": 0.21628282899677045,
        "min": 0.1044561307239262,
        "n": 10
      },
      "rho": {
        "max": 0.9849227060679129,
        "mean": 0.8741022369773777,
        "median": 0.903215553472494,
        "min": 0.6325682900120161,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.9890881038903381,
        "mean": 0.9320070782089367,
        "median": 0.953470988888329,
        "min": 0.6934028493208417,
        "n": 10
      },
      "field": "f1_dynamic",
      "model": "fcn",
      "residual_norm": {
        "max": 0.070619417021839,
        "mean": 0.019821786591095777,
        "median": 0.01203819929479882,
        "min": 0.0005920878548407243,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9715821744595584,
        "mean": 0.8250229824775461,
        "median": 0.8464364565615541,
        "min": 0.5421050695112426,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.49148300478562496,
        "mean": 0.21775772531686313,
        "median": 0.20594653662954096,
        "min": 0.10442089400288523,
        "n": 10
      },
      "rho": {
        "max": 0.5537121550762257,
        "mean": 0.2326267214769516,
        "median": 0.2156775594945975,
        "min": 0.10446002158559003,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.4908842888347583,
        "mean": 0.20784289197104674,
        "median": 0.1831740072231282,
        "min": 0.027309716443105758,
        "n": 10
      },
      "field": "delta_dynamic",
      "model": "fcn",
      "residual_norm": {
        "max": 0.07061941701730506,
        "mean": 0.019821786591316577,
        "median": 0.01203819931227093,
        "min": 0.0005920878541544986,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9715821742233913,
        "mean": 0.8250229824793583,
        "median": 0.8464364569553882,
        "min": 0.5421050709687524,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.4914830046750893,
        "mean": 0.21775772531910964,
        "median": 0.20594653664602802,
        "min": 0.10442089388186214,
        "n": 10
      },
      "rho": {
        "max": 0.9862506190400563,
        "mean": 0.8870236674452376,
        "median": 0.9037742479453503,
        "min": 0.713523448223842,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.9999999999999983,
        "mean": 0.9999999999999976,
        "median": 0.9999999999999978,
        "min": 0.9999999999999964,
        "n": 10
      },
      "field": "f0",
      "model": "fcn",
      "residual_norm": {
        "max": 1.4372281211636646e-08,
        "mean": 4.760307239760998e-09,
        "median": 2.071388805404385e-09,
        "min": 2.6241137761642413e-10,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 4.3054410284099815e-07,
        "mean": 2.0283582553150545e-07,
        "median": 1.6462394277867027e-07,
        "min": 1.0186066367097687e-07,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 6.051414275014414e-08,
        "mean": 4.534969600651398e-08,
        "median": 4.351497552887479e-08,
        "min": 3.457539379129937e-08,
        "n": 10
      },
      "rho": {
        "max": 5.994392179345027e-08,
        "mean": 4.980626297785585e-08,
        "median": 4.7519646309315115e-08,
        "min": 4.02820601108193e-08,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.9999999999996557,
        "mean": 0.999999999999293,
        "median": 0.9999999999993656,
        "min": 0.9999999999987703,
        "n": 10
      },
      "field": "h",
      "model": "fcn",
      "residual_norm": {
        "max": 5.494109100985693e-08,
        "mean": 1.2298486267266493e-08,
        "median": 4.027769914295442e-09,
        "min": 1.822566773976627e-10,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 6.193525353772685e-07,
        "mean": 4.1650885929360725e-07,
        "median": 4.359025356955533e-07,
        "min": 2.0338032021626893e-07,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 2.304901222287258e-07,
        "mean": 1.1254436055431643e-07,
        "median": 1.1324473719790065e-07,
        "min": 3.214287379189523e-08,
        "n": 10
      },
      "rho": {
        "max": 1.1089286938568103e-06,
        "mean": 8.23876149853829e-07,
        "median": 7.951743949785936e-07,
        "min": 5.867966766146055e-07,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.9890928241390946,
        "mean": 0.9316888001311027,
        "median": 0.9532914014975905,
        "min": 0.6922198230270826,
        "n": 10
      },
      "field": "f1_fixed",
      "model": "fcn",
      "residual_norm": {
        "max": 0.08081095273572228,
        "mean": 0.022019205851828854,
        "median": 0.013673085262275075,
        "min": 0.0005921815922450129,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9858078295483109,
        "mean": 0.8742044941416521,
        "median": 0.903249936192289,
        "min": 0.6329293496181956,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.5547793948705354,
        "mean": 0.23326594357803104,
        "median": 0.2160871020045177,
        "min": 0.10443742557582208,
        "n": 10
      },
      "rho": {
        "max": 0.5547793948705354,
        "mean": 0.23326594357803104,
        "median": 0.2160871020045177,
        "min": 0.10443742557582208,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.5994004365621132,
        "mean": 0.22689982071483844,
        "median": 0.18411978687637276,
        "min": 0.028182923890069267,
        "n": 10
      },
      "field": "delta_fixed",
      "model": "fcn",
      "residual_norm": {
        "max": 0.08081095273202057,
        "mean": 0.0220192058532517,
        "median": 0.013673085258530664,
        "min": 0.0005921815915513907,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9858078291989422,
        "mean": 0.8742044941607583,
        "median": 0.9032499361788829,
        "min": 0.6329293510636766,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.5547793947798052,
        "mean": 0.23326594358522584,
        "median": 0.21608710215278087,
        "min": 0.10443742545349455,
        "n": 10
      },
      "rho": {
        "max": 0.9858078291989422,
        "mean": 0.8742044941607583,
        "median": 0.9032499361788829,
        "min": 0.6329293510636766,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.9890909691293095,
        "mean": 0.931929181577454,
        "median": 0.9535222948474842,
        "min": 0.6927780069893535,
        "n": 10
      },
      "field": "f1_dynamic",
      "model": "fcn",
      "residual_norm": {
        "max": 0.07066788499399265,
        "mean": 0.01983689036450547,
        "median": 0.012054212882829072,
        "min": 0.0005920101147047082,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9725345791816978,
        "mean": 0.8253289356521973,
        "median": 0.8463778746727113,
        "min": 0.5429509311996101,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.4919835689276629,
        "mean": 0.21785115486892362,
        "median": 0.20601966285806889,
        "min": 0.10440718371574399,
        "n": 10
      },
      "rho": {
        "max": 0.5542760981772951,
        "mean": 0.23273489117733268,
        "median": 0.21556059096523722,
        "min": 0.10444630616106323,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.48915597677399003,
        "mean": 0.20723165184234654,
        "median": 0.18312912035469786,
        "min": 0.02540180005678616,
        "n": 10
      },
      "field": "delta_dynamic",
      "model": "fcn",
      "residual_norm": {
        "max": 0.07066788499067853,
        "mean": 0.0198368903647689,
        "median": 0.012054212899604285,
        "min": 0.0005920101140159329,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9725345788444092,
        "mean": 0.8253289356463229,
        "median": 0.8463778750748421,
        "min": 0.5429509326005554,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.49198356881960764,
        "mean": 0.2178511548697676,
        "median": 0.20601966287755713,
        "min": 0.10440718359427126,
        "n": 10
      },
      "rho": {
        "max": 0.9872174025731181,
        "mean": 0.8873896687045617,
        "median": 0.9037991444159041,
        "min": 0.7147335330219298,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 1.0,
        "mean": 1.0,
        "median": 1.0,
        "min": 1.0,
        "n": 10
      },
      "field": "f0",
      "model": "deeplab",
      "residual_norm": {
        "max": 1.1153422426235357e-15,
        "mean": 1.3422512169830527e-16,
        "median": 1.5585006772915843e-17,
        "min": 1.3416475568620337e-18,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 5.872354451902745e-15,
        "mean": 2.6119161229152646e-15,
        "median": 2.6093351786664756e-15,
        "min": 9.716382120650707e-17,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 1.1041630906453486e-15,
        "mean": 4.587751844371377e-16,
        "median": 3.863193255136144e-16,
        "min": 1.914935952631423e-17,
        "n": 10
      },
      "rho": {
        "max": 1.2336854337299363e-15,
        "mean": 5.142297511305151e-16,
        "median": 4.209397661175138e-16,
        "min": 2.2716038619367568e-17,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9994149703977914,
        "mean": 0.819330275525941,
        "median": 0.8814166771049641,
        "min": 0.5116263255383822,
        "n": 10
      },
      "field": "h",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.0075927777294486215,
        "mean": 0.002899054403688174,
        "median": 0.0021384089573720792,
        "min": 0.0004896567219649544,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.41215681628226153,
        "mean": 0.21436410671873318,
        "median": 0.1972018482367683,
        "min": 0.015145965857304204,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.05913723227660605,
        "mean": 0.03619365365591772,
        "median": 0.03998545994157303,
        "min": 0.002863402819400943,
        "n": 10
      },
      "rho": {
        "max": 0.6988373734007204,
        "mean": 0.37337212992486657,
        "median": 0.33834526572931356,
        "min": 0.024187385187502464,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9903378643197405,
        "mean": 0.9800646600773881,
        "median": 0.9799200027793833,
        "min": 0.967328633547905,
        "n": 10
      },
      "field": "f1_fixed",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.1378383132712334,
        "mean": 0.02194621123962221,
        "median": 0.00968329110431887,
        "min": 0.001964254750679798,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9741212302003666,
        "mean": 0.8185379571915437,
        "median": 0.8839540048767465,
        "min": 0.5199374395161287,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.18075222392019133,
        "mean": 0.13934580045162398,
        "median": 0.14166605961407178,
        "min": 0.09829616310039516,
        "n": 10
      },
      "rho": {
        "max": 0.18075222392019133,
        "mean": 0.13934580045162398,
        "median": 0.14166605961407178,
        "min": 0.09829616310039516,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.7296650589894119,
        "mean": 0.30285273116472006,
        "median": 0.21852459096410987,
        "min": 0.05108782887292462,
        "n": 10
      },
      "field": "delta_fixed",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.13783831327123341,
        "mean": 0.021946211239622215,
        "median": 0.00968329110431887,
        "min": 0.0019642547506797978,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9741212302003665,
        "mean": 0.8185379571915437,
        "median": 0.8839540048767464,
        "min": 0.5199374395161288,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.18075222392019127,
        "mean": 0.13934580045162398,
        "median": 0.14166605961407178,
        "min": 0.09829616310039517,
        "n": 10
      },
      "rho": {
        "max": 0.9741212302003665,
        "mean": 0.8185379571915437,
        "median": 0.8839540048767464,
        "min": 0.5199374395161288,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9904319754206514,
        "mean": 0.9802851212033576,
        "median": 0.9796601721613534,
        "min": 0.9675635686531429,
        "n": 10
      },
      "field": "f1_dynamic",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.10257657978378629,
        "mean": 0.0178459408113547,
        "median": 0.009118099794251577,
        "min": 0.00193612390006125,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9590117309129647,
        "mean": 0.7705356346222982,
        "median": 0.8379650375528507,
        "min": 0.3869272844492528,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.17816360153895003,
        "mean": 0.13056701960949113,
        "median": 0.13426628395371015,
        "min": 0.07315008416322541,
        "n": 10
      },
      "rho": {
        "max": 0.18010116975427226,
        "mean": 0.13872899476288458,
        "median": 0.1425981908512295,
        "min": 0.09781627972555763,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.6497227683090229,
        "mean": 0.19419372550009628,
        "median": 0.052040562482639885,
        "min": 0.0029243156596486797,
        "n": 10
      },
      "field": "delta_dynamic",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.10257657978378626,
        "mean": 0.017845940811354696,
        "median": 0.009118099794251575,
        "min": 0.00193612390006125,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9590117309129645,
        "mean": 0.7705356346222982,
        "median": 0.8379650375528508,
        "min": 0.3869272844492527,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.17816360153895003,
        "mean": 0.13056701960949113,
        "median": 0.13426628395371015,
        "min": 0.0731500841632254,
        "n": 10
      },
      "rho": {
        "max": 0.9985367716515758,
        "mean": 0.8852939510290933,
        "median": 0.9736318594778178,
        "min": 0.5918422354740975,
        "n": 10
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9999999999999993,
        "mean": 0.9999999999999984,
        "median": 0.9999999999999989,
        "min": 0.9999999999999963,
        "n": 10
      },
      "field": "f0",
      "model": "deeplab",
      "residual_norm": {
        "max": 5.333532071301329e-08,
        "mean": 7.190654630377212e-09,
        "median": 1.9058703461358223e-09,
        "min": 5.409299142971463e-10,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 2.461931535914602e-07,
        "mean": 1.9565240463373639e-07,
        "median": 1.912110181873155e-07,
        "min": 1.4112770324937698e-07,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 4.977678427929449e-08,
        "mean": 3.42165116504282e-08,
        "median": 3.003511936189435e-08,
        "min": 2.502242933441992e-08,
        "n": 10
      },
      "rho": {
        "max": 6.015224925420036e-08,
        "mean": 3.873554308053426e-08,
        "median": 3.3308866513640846e-08,
        "min": 2.6303858821883013e-08,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.999999964644676,
        "mean": 0.9999842773287139,
        "median": 0.9999921585147933,
        "min": 0.9999462638453147,
        "n": 10
      },
      "field": "h",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.00047758479071596983,
        "mean": 6.529776852856514e-05,
        "median": 2.5363157596870315e-05,
        "min": 4.653281411833698e-07,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.005663144455053436,
        "mean": 0.0020347640194597087,
        "median": 0.0018173391486868348,
        "min": 0.00011910632225142548,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.0008278538580654835,
        "mean": 0.00032899121425378,
        "median": 0.00030180435927265766,
        "min": 3.089344596033625e-05,
        "n": 10
      },
      "rho": {
        "max": 0.007330494845864099,
        "mean": 0.0032896466638331233,
        "median": 0.0027991868641371745,
        "min": 0.0001880301144707384,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.9910547475124686,
        "mean": 0.9827773784778081,
        "median": 0.9833632092857538,
        "min": 0.9711630162595982,
        "n": 10
      },
      "field": "f1_fixed",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.13262630975981102,
        "mean": 0.0208206629298891,
        "median": 0.009173238323599196,
        "min": 0.0018453938929299198,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9580297352472286,
        "mean": 0.7627219326780506,
        "median": 0.8179632281814351,
        "min": 0.5002773341639576,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.16981455691548297,
        "mean": 0.12947105230166955,
        "median": 0.12897520807381146,
        "min": 0.09457934493075838,
        "n": 10
      },
      "rho": {
        "max": 0.16981455691548297,
        "mean": 0.12947105230166955,
        "median": 0.12897520807381146,
        "min": 0.09457934493075838,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.7497225881639495,
        "mean": 0.39135990529636266,
        "median": 0.33045523407313254,
        "min": 0.08217902542614364,
        "n": 10
      },
      "field": "delta_fixed",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.13262630996061106,
        "mean": 0.020820662954503546,
        "median": 0.009173238344415423,
        "min": 0.0018453938950689314,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9580297357461596,
        "mean": 0.7627219333782174,
        "median": 0.8179632286494194,
        "min": 0.5002773349213918,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.16981455711231647,
        "mean": 0.12947105243829637,
        "median": 0.12897520815671043,
        "min": 0.09457934507395423,
        "n": 10
      },
      "rho": {
        "max": 0.9580297357461596,
        "mean": 0.7627219333782174,
        "median": 0.8179632286494194,
        "min": 0.5002773349213918,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.9910143270945041,
        "mean": 0.9830199220537768,
        "median": 0.9835356283431564,
        "min": 0.9711961859734061,
        "n": 10
      },
      "field": "f1_dynamic",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.09940594902037143,
        "mean": 0.017014900436118648,
        "median": 0.008033553397542524,
        "min": 0.0018244905219438072,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9117287563677877,
        "mean": 0.7161113122608104,
        "median": 0.7817202082273191,
        "min": 0.3749674047782279,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.1678910127357573,
        "mean": 0.12114647089438431,
        "median": 0.12518608957877192,
        "min": 0.07088902313269407,
        "n": 10
      },
      "rho": {
        "max": 0.16971686429637445,
        "mean": 0.1286264663905081,
        "median": 0.12829737540854744,
        "min": 0.09479278931171886,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.719106103469785,
        "mean": 0.3053513872371343,
        "median": 0.2256126589430844,
        "min": 0.06495301409955201,
        "n": 10
      },
      "field": "delta_dynamic",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.0994059492186931,
        "mean": 0.017014900460680393,
        "median": 0.008033553418078918,
        "min": 0.0018244905240743718,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9117287584823,
        "mean": 0.7161113129633522,
        "median": 0.7817202087442203,
        "min": 0.37496740552631347,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.1678910129318135,
        "mean": 0.12114647103172001,
        "median": 0.1251860896634863,
        "min": 0.07088902327412253,
        "n": 10
      },
      "rho": {
        "max": 0.9669782758161881,
        "mean": 0.8211887598671742,
        "median": 0.8797576133108955,
        "min": 0.5299942419783586,
        "n": 10
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.9999999999999993,
        "mean": 0.9999999999999984,
        "median": 0.9999999999999989,
        "min": 0.9999999999999963,
        "n": 10
      },
      "field": "f0",
      "model": "deeplab",
      "residual_norm": {
        "max": 5.333374759651447e-08,
        "mean": 7.190464156904917e-09,
        "median": 1.90569366143274e-09,
        "min": 5.409340165008668e-10,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 2.4619502062532896e-07,
        "mean": 1.9564933780922818e-07,
        "median": 1.9119796403111342e-07,
        "min": 1.41103815247895e-07,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 4.977716176721717e-08,
        "mean": 3.421599584477662e-08,
        "median": 3.0033630225265134e-08,
        "min": 2.5028364482919703e-08,
        "n": 10
      },
      "rho": {
        "max": 6.01514096367823e-08,
        "mean": 3.87349031653418e-08,
        "median": 3.330649672189034e-08,
        "min": 2.631009791666229e-08,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.999999999999668,
        "mean": 0.9999999999995517,
        "median": 0.9999999999995794,
        "min": 0.9999999999991656,
        "n": 10
      },
      "field": "h",
      "model": "deeplab",
      "residual_norm": {
        "max": 9.932515365097106e-08,
        "mean": 1.3419805374279515e-08,
        "median": 3.6313841078012566e-09,
        "min": 1.0780192644624063e-09,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 5.299376274527575e-07,
        "mean": 3.9332055092055854e-07,
        "median": 3.76794743557465e-07,
        "min": 2.7342595284406766e-07,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 1.1327563398618006e-07,
        "mean": 7.027115645905941e-08,
        "median": 6.342586739749926e-08,
        "min": 4.189890674505149e-08,
        "n": 10
      },
      "rho": {
        "max": 9.134614948288048e-07,
        "mean": 6.632875498757246e-07,
        "median": 6.484727386379981e-07,
        "min": 5.761419263509404e-07,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.991045108080241,
        "mean": 0.9827656477464707,
        "median": 0.9833515504128767,
        "min": 0.9711571117348237,
        "n": 10
      },
      "field": "f1_fixed",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.13269774978335344,
        "mean": 0.020829888827082955,
        "median": 0.00917323107432422,
        "min": 0.0018455828103346066,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9578291499644169,
        "mean": 0.763032190224884,
        "median": 0.8180466425472129,
        "min": 0.5005468118007488,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.16983194123949827,
        "mean": 0.12952152171649128,
        "median": 0.12901969113178358,
        "min": 0.09463029070947089,
        "n": 10
      },
      "rho": {
        "max": 0.16983194123949827,
        "mean": 0.12952152171649128,
        "median": 0.12901969113178358,
        "min": 0.09463029070947089,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.7494528884517044,
        "mean": 0.39090265622706255,
        "median": 0.3303186547409403,
        "min": 0.08256331855063959,
        "n": 10
      },
      "field": "delta_fixed",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.1326977499804828,
        "mean": 0.02082988885121948,
        "median": 0.009173231094739085,
        "min": 0.0018455828124374358,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9578291504487428,
        "mean": 0.7630321909146596,
        "median": 0.8180466430086186,
        "min": 0.500546812544337,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.16983194143300223,
        "mean": 0.1295215218516536,
        "median": 0.12901969121959073,
        "min": 0.09463029085004908,
        "n": 10
      },
      "rho": {
        "max": 0.9578291504487428,
        "mean": 0.7630321909146596,
        "median": 0.8180466430086186,
        "min": 0.500546812544337,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.991007068149286,
        "mean": 0.9830009678149816,
        "median": 0.9835150327710418,
        "min": 0.9711944241297658,
        "n": 10
      },
      "field": "f1_dynamic",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.09944609273997704,
        "mean": 0.01702331875956865,
        "median": 0.008040661928578427,
        "min": 0.0018245463204201214,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9119031984626071,
        "mean": 0.7165543039308313,
        "median": 0.7817813630860653,
        "min": 0.37511883018593234,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.16789614735420821,
        "mean": 0.12122134137393778,
        "median": 0.1252639870365227,
        "min": 0.07091765068563027,
        "n": 10
      },
      "rho": {
        "max": 0.1697220547549264,
        "mean": 0.12870842288166784,
        "median": 0.12837695053139836,
        "min": 0.09483107007048898,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.7185842273903681,
        "mean": 0.3044688604757733,
        "median": 0.22430944541250813,
        "min": 0.0643881599014583,
        "n": 10
      },
      "field": "delta_dynamic",
      "model": "deeplab",
      "residual_norm": {
        "max": 0.09944609293509296,
        "mean": 0.017023318783664775,
        "median": 0.00804066194857028,
        "min": 0.0018245463225184811,
        "n": 10
      },
      "residual_over_delta_fixed": {
        "max": 0.9119032005500751,
        "mean": 0.7165543046210929,
        "median": 0.7817813635991097,
        "min": 0.3751188309219256,
        "n": 10
      },
      "residual_over_fixed": {
        "max": 0.1678961475473009,
        "mean": 0.12122134150950417,
        "median": 0.1252639871259782,
        "min": 0.07091765082477262,
        "n": 10
      },
      "rho": {
        "max": 0.967270303533889,
        "mean": 0.8217425126228942,
        "median": 0.880481571534972,
        "min": 0.530486354781753,
        "n": 10
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 1.0,
        "mean": 1.0,
        "median": 1.0,
        "min": 1.0,
        "n": 20
      },
      "field": "f0",
      "model": "pooled",
      "residual_norm": {
        "max": 1.1153422426235357e-15,
        "mean": 9.492636355241698e-17,
        "median": 1.7171036949000344e-17,
        "min": 1.3416475568620337e-18,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 6.937737112397337e-15,
        "mean": 2.9444219175319334e-15,
        "median": 2.332668997341562e-15,
        "min": 9.716382120650707e-17,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 1.9150043630229956e-15,
        "mean": 6.081323589033797e-16,
        "median": 6.18533009583708e-16,
        "min": 1.914935952631423e-17,
        "n": 20
      },
      "rho": {
        "max": 2.182466837393421e-15,
        "mean": 6.758834762282578e-16,
        "median": 6.739598898275172e-16,
        "min": 2.2716038619367568e-17,
        "n": 20
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9994149703977914,
        "mean": 0.8328018060374498,
        "median": 0.908422597416721,
        "min": 0.5116263255383822,
        "n": 20
      },
      "field": "h",
      "model": "pooled",
      "residual_norm": {
        "max": 0.01764132060974537,
        "mean": 0.003931470833266273,
        "median": 0.001919899950836237,
        "min": 4.856539236303945e-05,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.41215681628226153,
        "mean": 0.20105982711873507,
        "median": 0.17515315741152893,
        "min": 0.015145965857304204,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.12095223468821782,
        "mean": 0.04409029431304613,
        "median": 0.04171677276286208,
        "min": 0.002863402819400943,
        "n": 20
      },
      "rho": {
        "max": 0.6988373734007204,
        "mean": 0.36598923730713745,
        "median": 0.3023129959147759,
        "min": 0.024187385187502464,
        "n": 20
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9903378643197405,
        "mean": 0.9527611897161068,
        "median": 0.9756667950973101,
        "min": 0.6843718037752182,
        "n": 20
      },
      "field": "f1_fixed",
      "model": "pooled",
      "residual_norm": {
        "max": 0.1378383132712334,
        "mean": 0.022670957300206133,
        "median": 0.010701728754199422,
        "min": 0.0006222554567832102,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9957181809396767,
        "mean": 0.8704893216979401,
        "median": 0.9420857170454782,
        "min": 0.5199374395161287,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.5618079709516248,
        "mean": 0.19251898160195519,
        "median": 0.15586288914855345,
        "min": 0.09829616310039516,
        "n": 20
      },
      "rho": {
        "max": 0.5618079709516248,
        "mean": 0.19251898160195519,
        "median": 0.15586288914855345,
        "min": 0.09829616310039516,
        "n": 20
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.7296650589894119,
        "mean": 0.2221723321770948,
        "median": 0.11246168739976353,
        "min": 0.008545304146181265,
        "n": 20
      },
      "field": "delta_fixed",
      "model": "pooled",
      "residual_norm": {
        "max": 0.13783831327123341,
        "mean": 0.022670957300206136,
        "median": 0.010701728754199422,
        "min": 0.00062225545678321,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9957181809396767,
        "mean": 0.8704893216979401,
        "median": 0.9420857170454782,
        "min": 0.5199374395161288,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.5618079709516248,
        "mean": 0.19251898160195519,
        "median": 0.15586288914855345,
        "min": 0.09829616310039517,
        "n": 20
      },
      "rho": {
        "max": 0.9957181809396767,
        "mean": 0.8704893216979401,
        "median": 0.9420857170454782,
        "min": 0.5199374395161288,
        "n": 20
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9904319754206514,
        "mean": 0.9520138906431248,
        "median": 0.9746362403518218,
        "min": 0.672601359668457,
        "n": 20
      },
      "field": "f1_dynamic",
      "model": "pooled",
      "residual_norm": {
        "max": 0.10257657978378629,
        "mean": 0.01998638500161164,
        "median": 0.010350722504253947,
        "min": 0.0006218396899467042,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9850723115137624,
        "mean": 0.8295633027158942,
        "median": 0.893432799333051,
        "min": 0.3869272844492528,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.5078820726491926,
        "mean": 0.1817329166898695,
        "median": 0.1498699026337822,
        "min": 0.07315008416322541,
        "n": 20
      },
      "rho": {
        "max": 0.572187591906311,
        "mean": 0.1938123185111535,
        "median": 0.1592233562758058,
        "min": 0.09781627972555763,
        "n": 20
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.6497227683090229,
        "mean": 0.14072560467921885,
        "median": 0.0597926769875749,
        "min": 0.00011115002861794565,
        "n": 20
      },
      "field": "delta_dynamic",
      "model": "pooled",
      "residual_norm": {
        "max": 0.10257657978378626,
        "mean": 0.01998638500161164,
        "median": 0.010350722504253947,
        "min": 0.0006218396899467042,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9850723115137624,
        "mean": 0.8295633027158942,
        "median": 0.893432799333051,
        "min": 0.3869272844492527,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.5078820726491926,
        "mean": 0.18173291668986946,
        "median": 0.1498699026337822,
        "min": 0.0731500841632254,
        "n": 20
      },
      "rho": {
        "max": 0.9999444234413141,
        "mean": 0.9198641366547484,
        "median": 0.9696371607930623,
        "min": 0.5918422354740975,
        "n": 20
      },
      "space": "anchor"
    },
    {
      "captured_fraction": {
        "max": 0.9999999999999993,
        "mean": 0.9999999999999979,
        "median": 0.999999999999998,
        "min": 0.9999999999999963,
        "n": 20
      },
      "field": "f0",
      "model": "pooled",
      "residual_norm": {
        "max": 5.333532071301329e-08,
        "mean": 5.975528140776658e-09,
        "median": 1.9058703461358223e-09,
        "min": 2.624160267220245e-10,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 4.305450468336153e-07,
        "mean": 1.9924663202230007e-07,
        "median": 1.782097362481813e-07,
        "min": 1.01860921328284e-07,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 6.051429582111876e-08,
        "mean": 3.978393788314194e-08,
        "median": 3.972580984963713e-08,
        "min": 2.502242933441992e-08,
        "n": 20
      },
      "rho": {
        "max": 6.015224925420036e-08,
        "mean": 4.427203891961472e-08,
        "median": 4.5415470472448956e-08,
        "min": 2.6303858821883013e-08,
        "n": 20
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.999999964644676,
        "mean": 0.9999704531730969,
        "median": 0.9999910310257705,
        "min": 0.9998611265958317,
        "n": 20
      },
      "field": "h",
      "model": "pooled",
      "residual_norm": {
        "max": 0.00047758479071596983,
        "mean": 4.316896804041973e-05,
        "median": 2.111825487596139e-05,
        "min": 4.653281411833698e-07,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.00584745569715626,
        "mean": 0.0021996906963672913,
        "median": 0.0018173391486868348,
        "min": 0.00011910632225142548,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.0018283687424610446,
        "mean": 0.0005010349302895073,
        "median": 0.0002842056011550609,
        "min": 3.089344596033625e-05,
        "n": 20
      },
      "rho": {
        "max": 0.011784456040407712,
        "mean": 0.00426305340330454,
        "median": 0.0029925889256590277,
        "min": 0.0001880301144707384,
        "n": 20
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.9910547475124686,
        "mean": 0.9572410725107703,
        "median": 0.9780226378301606,
        "min": 0.6923926527327772,
        "n": 20
      },
      "field": "f1_fixed",
      "model": "pooled",
      "residual_norm": {
        "max": 0.13262630975981102,
        "mean": 0.021414422180080002,
        "median": 0.010170834134950717,
        "min": 0.0005922876549560506,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9849227063210421,
        "mean": 0.8184120848153904,
        "median": 0.88692034384278,
        "min": 0.5002773341639576,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.5546236086457399,
        "mean": 0.18135679455485568,
        "median": 0.1482406895271567,
        "min": 0.09457934493075838,
        "n": 20
      },
      "rho": {
        "max": 0.5546236086457399,
        "mean": 0.18135679455485568,
        "median": 0.1482406895271567,
        "min": 0.09457934493075838,
        "n": 20
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.7497225881639495,
        "mean": 0.30921153157378845,
        "median": 0.21336952643810697,
        "min": 0.029927263071859667,
        "n": 20
      },
      "field": "delta_fixed",
      "model": "pooled",
      "residual_norm": {
        "max": 0.13262630996061106,
        "mean": 0.021414422193073036,
        "median": 0.010170834138892283,
        "min": 0.0005922876542656573,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9849227060679129,
        "mean": 0.8184120851777974,
        "median": 0.8869203436188575,
        "min": 0.5002773349213918,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.5546236085536453,
        "mean": 0.1813567946271731,
        "median": 0.14824068956185293,
        "min": 0.09457934507395423,
        "n": 20
      },
      "rho": {
        "max": 0.9849227060679129,
        "mean": 0.8184120851777974,
        "median": 0.8869203436188575,
        "min": 0.5002773349213918,
        "n": 20
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.9910143270945041,
        "mean": 0.9575135001313567,
        "median": 0.9789791242080707,
        "min": 0.6934028493208417,
        "n": 20
      },
      "field": "f1_dynamic",
      "model": "pooled",
      "residual_norm": {
        "max": 0.09940594902037143,
        "mean": 0.018418343513607213,
        "median": 0.009634221926980054,
        "min": 0.0005920878548407243,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9715821744595584,
        "mean": 0.7705671473691782,
        "median": 0.8288350459170384,
        "min": 0.3749674047782279,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.49148300478562496,
        "mean": 0.16945209810562373,
        "median": 0.1372423867252851,
        "min": 0.07088902313269407,
        "n": 20
      },
      "rho": {
        "max": 0.5537121550762257,
        "mean": 0.18062659393372985,
        "median": 0.1449755845271843,
        "min": 0.09479278931171886,
        "n": 20
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.719106103469785,
        "mean": 0.25659713960409053,
        "median": 0.19034063396903905,
        "min": 0.027309716443105758,
        "n": 20
      },
      "field": "delta_dynamic",
      "model": "pooled",
      "residual_norm": {
        "max": 0.0994059492186931,
        "mean": 0.018418343525998485,
        "median": 0.00963422193027902,
        "min": 0.0005920878541544986,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9715821742233913,
        "mean": 0.7705671477213553,
        "median": 0.8288350463088501,
        "min": 0.37496740552631347,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.4914830046750893,
        "mean": 0.16945209817541482,
        "median": 0.13724238688977405,
        "min": 0.07088902327412253,
        "n": 20
      },
      "rho": {
        "max": 0.9862506190400563,
        "mean": 0.854106213656206,
        "median": 0.8998106919406702,
        "min": 0.5299942419783586,
        "n": 20
      },
      "space": "Aref"
    },
    {
      "captured_fraction": {
        "max": 0.9999999999999993,
        "mean": 0.9999999999999979,
        "median": 0.999999999999998,
        "min": 0.9999999999999963,
        "n": 20
      },
      "field": "f0",
      "model": "pooled",
      "residual_norm": {
        "max": 5.333374759651447e-08,
        "mean": 5.9753856983329575e-09,
        "median": 1.90569366143274e-09,
        "min": 2.6241137761642413e-10,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 4.3054410284099815e-07,
        "mean": 1.9924258167036683e-07,
        "median": 1.7820736622502966e-07,
        "min": 1.0186066367097687e-07,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 6.051414275014414e-08,
        "mean": 3.97828459256453e-08,
        "median": 3.972660185176305e-08,
        "min": 2.5028364482919703e-08,
        "n": 20
      },
      "rho": {
        "max": 6.01514096367823e-08,
        "mean": 4.427058307159882e-08,
        "median": 4.541439718346414e-08,
        "min": 2.631009791666229e-08,
        "n": 20
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.999999999999668,
        "mean": 0.9999999999994224,
        "median": 0.9999999999995246,
        "min": 0.9999999999987703,
        "n": 20
      },
      "field": "h",
      "model": "pooled",
      "residual_norm": {
        "max": 9.932515365097106e-08,
        "mean": 1.2859145820773005e-08,
        "median": 3.816791172316344e-09,
        "min": 1.822566773976627e-10,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 6.193525353772685e-07,
        "mean": 4.0491470510708287e-07,
        "median": 3.8345011719103834e-07,
        "min": 2.0338032021626893e-07,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 2.304901222287258e-07,
        "mean": 9.140775850668791e-08,
        "median": 8.528097535751572e-08,
        "min": 3.214287379189523e-08,
        "n": 20
      },
      "rho": {
        "max": 1.1089286938568103e-06,
        "mean": 7.435818498647769e-07,
        "median": 6.894744614143771e-07,
        "min": 5.761419263509404e-07,
        "n": 20
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.991045108080241,
        "mean": 0.9572272239387868,
        "median": 0.9780248743172049,
        "min": 0.6922198230270826,
        "n": 20
      },
      "field": "f1_fixed",
      "model": "pooled",
      "residual_norm": {
        "max": 0.13269774978335344,
        "mean": 0.021424547339455906,
        "median": 0.010176415913741525,
        "min": 0.0005921815922450129,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9858078295483109,
        "mean": 0.818618342183268,
        "median": 0.8874402001939595,
        "min": 0.5005468118007488,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.5547793948705354,
        "mean": 0.18139373264726116,
        "median": 0.14823292171631686,
        "min": 0.09463029070947089,
        "n": 20
      },
      "rho": {
        "max": 0.5547793948705354,
        "mean": 0.18139373264726116,
        "median": 0.14823292171631686,
        "min": 0.09463029070947089,
        "n": 20
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.7494528884517044,
        "mean": 0.3089012384709505,
        "median": 0.2124488195106583,
        "min": 0.028182923890069267,
        "n": 20
      },
      "field": "delta_fixed",
      "model": "pooled",
      "residual_norm": {
        "max": 0.1326977499804828,
        "mean": 0.021424547352235594,
        "median": 0.010176415917236658,
        "min": 0.0005921815915513907,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9858078291989422,
        "mean": 0.8186183425377089,
        "median": 0.8874401999454467,
        "min": 0.500546812544337,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.5547793947798052,
        "mean": 0.18139373271843973,
        "median": 0.1482329217502053,
        "min": 0.09463029085004908,
        "n": 20
      },
      "rho": {
        "max": 0.9858078291989422,
        "mean": 0.8186183425377089,
        "median": 0.8874401999454467,
        "min": 0.500546812544337,
        "n": 20
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.991007068149286,
        "mean": 0.9574650746962178,
        "median": 0.9789844527360569,
        "min": 0.6927780069893535,
        "n": 20
      },
      "field": "f1_dynamic",
      "model": "pooled",
      "residual_norm": {
        "max": 0.09944609273997704,
        "mean": 0.01843010456203706,
        "median": 0.00964022205289732,
        "min": 0.0005920101147047082,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9725345791816978,
        "mean": 0.7709416197915143,
        "median": 0.8292690319421925,
        "min": 0.37511883018593234,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.4919835689276629,
        "mean": 0.1695362481214307,
        "median": 0.1372645706133277,
        "min": 0.07091765068563027,
        "n": 20
      },
      "rho": {
        "max": 0.5542760981772951,
        "mean": 0.18072165702950027,
        "median": 0.144956747570357,
        "min": 0.09483107007048898,
        "n": 20
      },
      "space": "B"
    },
    {
      "captured_fraction": {
        "max": 0.7185842273903681,
        "mean": 0.25585025615905993,
        "median": 0.18902540240747967,
        "min": 0.02540180005678616,
        "n": 20
      },
      "field": "delta_dynamic",
      "model": "pooled",
      "residual_norm": {
        "max": 0.09944609293509296,
        "mean": 0.018430104574216837,
        "median": 0.009640222055668585,
        "min": 0.0005920101140159329,
        "n": 20
      },
      "residual_over_delta_fixed": {
        "max": 0.9725345788444092,
        "mean": 0.7709416201337079,
        "median": 0.829269032328763,
        "min": 0.3751188309219256,
        "n": 20
      },
      "residual_over_fixed": {
        "max": 0.49198356881960764,
        "mean": 0.1695362481896359,
        "median": 0.13726457077644275,
        "min": 0.07091765082477262,
        "n": 20
      },
      "rho": {
        "max": 0.9872174025731181,
        "mean": 0.854566090663728,
        "median": 0.9005407442547397,
        "min": 0.530486354781753,
        "n": 20
      },
      "space": "B"
    }
  ]
}


==> anc/generated/controls/vectors.csv <==
case,image,model,audit,space,rank,field,norm,residual_norm,residual_energy,rho,captured_fraction,residual_over_fixed,residual_over_delta_fixed
fcn:2007_003611,2007_003611,fcn,audit-000,anchor,1,f0,0.005525328605737785,4.369713451151117e-18,1.9094395645171004e-35,7.908513254059463e-16,1.0,7.706447301277234e-16,6.91395920904199e-15
fcn:2007_003611,2007_003611,fcn,audit-000,anchor,1,h,0.00019267725977967513,4.856539236303945e-05,2.358597335375971e-09,0.2520556521230039,0.9364679482328473,0.008565015557553825,0.07684237090665971
fcn:2007_003611,2007_003611,fcn,audit-000,anchor,1,f1_fixed,0.005670204804264216,0.0006222554567832102,3.872018534964815e-07,0.10974126654389092,0.9879568544173427,0.10974126654389092,0.9845608628340519
fcn:2007_003611,2007_003611,fcn,audit-000,anchor,1,delta_fixed,0.0006320131951945073,0.00062225545678321,3.872018534964814e-07,0.9845608628340516,0.030639907375467734,0.10974126654389091,0.9845608628340516
fcn:2007_003611,2007_003611,fcn,audit-000,anchor,1,f1_dynamic,0.005668080916062161,0.0006218396899467042,3.8668459999301317e-07,0.10970903541347478,0.9879639275486449,0.10966794170804137,0.9839030176503322
fcn:2007_003611,2007_003611,fcn,audit-000,anchor,1,delta_dynamic,0.00063124097576533,0.0006218396899467042,3.8668459999301317e-07,0.985106661038239,0.02956486637809219,0.10966794170804137,0.9839030176503322
fcn:2007_003611,2007_003611,fcn,audit-000,Aref,16,f0,0.005525328605737785,2.72110150724482e-10,7.404393412730031e-20,4.924777694523161e-08,0.9999999999999976,4.7989474828112825e-08,4.305450468336153e-07
fcn:2007_003611,2007_003611,fcn,audit-000,Aref,16,h,0.00019267725977967513,1.59495331529705e-06,2.543876077977051e-12,0.008277849275627368,0.99993147721137,0.0002812867207367153,0.0025236076199424756
fcn:2007_003611,2007_003611,fcn,audit-000,Aref,16,f1_fixed,0.005670204804264216,0.0005922876549560506,3.5080466621333767e-07,0.10445613084568428,0.9890889167287493,0.10445613084568428,0.9371444448620556
fcn:2007_003611,2007_003611,fcn,audit-000,Aref,16,delta_fixed,0.0006320131951945073,0.0005922876542656573,3.508046653955148e-07,0.9371444437696841,0.12176029151160939,0.1044561307239262,0.9371444437696841
fcn:2007_003611,2007_003611,fcn,audit-000,Aref,16,f1_dynamic,0.005668080916062161,0.0005920878548407243,3.505680278498906e-07,0.10446002158559003,0.9890881038903381,0.10442089400288523,0.9368283120394414
fcn:2007_003611,2007_003611,fcn,audit-000,Aref,16,delta_dynamic,0.00063124097576533,0.0005920878541544986,3.505680270372788e-07,0.9379743661866036,0.12020408837683927,0.10442089388186214,0.9368283109536639
fcn:2007_003611,2007_003611,fcn,audit-000,B,16,f0,0.005525328605737785,2.721095541086918e-10,7.404360943723106e-20,4.9247668966895334e-08,0.9999999999999976,4.798936960867e-08,4.3054410284099815e-07
fcn:2007_003611,2007_003611,fcn,audit-000,B,16,h,0.00019267725977967513,1.822566773976627e-10,3.3217496456035694e-20,9.459169058459297e-07,0.9999999999991053,3.214287379189523e-08,2.883747978419528e-07
fcn:2007_003611,2007_003611,fcn,audit-000,B,16,f1_fixed,0.005670204804264216,0.0005921815922450129,3.5067903819383874e-07,0.10443742557582208,0.9890928241390946,0.10443742557582208,0.9369766276205105
fcn:2007_003611,2007_003611,fcn,audit-000,B,16,delta_fixed,0.0006320131951945073,0.0005921815915513907,3.5067903737233807e-07,0.9369766265230298,0.12207480134952264,0.10443742545349455,0.9369766265230298
fcn:2007_003611,2007_003611,fcn,audit-000,B,16,f1_dynamic,0.005668080916062161,0.0005920101147047082,3.5047597591268177e-07,0.10444630616106323,0.9890909691293095,0.10440718371574399,0.9367053080632473
fcn:2007_003611,2007_003611,fcn,audit-000,B,16,delta_dynamic,0.00063124097576533,0.0005920101140159329,3.5047597509715787e-07,0.9378512117312524,0.12043510465422158,0.10440718359427126,0.9367053069734357
deeplab:2007_003611,2007_003611,deeplab,audit-001,anchor,1,f0,0.02811239120905081,1.7421035437651676e-17,3.034924757199155e-34,6.196924092335112e-16,1.0,5.606364127712957e-16,3.835175691161267e-15
deeplab:2007_003611,2007_003611,deeplab,audit-001,anchor,1,h,0.003509239807677529,0.0009624747008872241,9.263575498479514e-07,0.2742687173391565,0.9247766706891338,0.03097395476977894,0.21188519990164079
deeplab:2007_003611,2007_003611,deeplab,audit-001,anchor,1,f1_fixed,0.031073678128641924,0.003615209496024677,1.3069739700146998e-05,0.11634314679640018,0.9864642721935113,0.11634314679640018,0.7958748277179436
deeplab:2007_003611,2007_003611,deeplab,audit-001,anchor,1,delta_fixed,0.004542434777577737,0.003615209496024677,1.3069739700146998e-05,0.7958748277179436,0.36658325860493357,0.11634314679640018,0.7958748277179436
deeplab:2007_003611,2007_003611,deeplab,audit-001,anchor,1,f1_dynamic,0.03107211510462258,0.0036150277066910935,1.3068425320144266e-05,0.1163431486565679,0.9864642717606757,0.11633729652876108,0.795834807477151
deeplab:2007_003611,2007_003611,deeplab,audit-001,anchor,1,delta_dynamic,0.004541350307584506,0.0036150277066910935,1.3068425320144266e-05,0.7960248520475591,0.36634443492266155,0.11633729652876108,0.795834807477151
deeplab:2007_003611,2007_003611,deeplab,audit-001,Aref,16,f0,0.02811239120905081,8.232564602751843e-10,6.777511993848262e-19,2.928446940543913e-08,0.9999999999999991,2.6493692084567035e-08,1.812368257523309e-07
deeplab:2007_003611,2007_003611,deeplab,audit-001,Aref,16,h,0.003509239807677529,2.572446432308125e-05,6.6174806470948e-10,0.007330494845864099,0.9999462638453147,0.0008278538580654835,0.005663144455053436
deeplab:2007_003611,2007_003611,deeplab,audit-001,Aref,16,f1_fixed,0.031073678128641924,0.003325387601276577,1.1058202698723988e-05,0.10701622085128785,0.9885475284747084,0.10701622085128785,0.7320716232825796
deeplab:2007_003611,2007_003611,deeplab,audit-001,Aref,16,delta_fixed,0.004542434777577737,0.003325387599064291,1.1058202684010571e-05,0.732071622795553,0.46407113909748554,0.107016220780093,0.732071622795553
deeplab:2007_003611,2007_003611,deeplab,audit-001,Aref,16,f1_dynamic,0.03107211510462258,0.003325232754656911,1.105717287264319e-05,0.10701662064074352,0.9885474429066352,0.10701123764270132,0.7320375343793265
deeplab:2007_003611,2007_003611,deeplab,audit-001,Aref,16,delta_dynamic,0.004541350307584506,0.003325232752444444,1.1057172857929253e-05,0.7322123437363938,0.4638650836800572,0.10701123757150063,0.7320375338922601
deeplab:2007_003611,2007_003611,deeplab,audit-001,B,16,f0,0.02811239120905081,8.231648194346211e-10,6.776003199548323e-19,2.928120960303094e-08,0.9999999999999991,2.6490742937697973e-08,1.81216651364574e-07
deeplab:2007_003611,2007_003611,deeplab,audit-001,B,16,h,0.003509239807677529,2.1348997315371886e-09,4.55779686371756e-18,6.083653009026189e-07,0.9999999999996299,6.870444247697093e-08,4.6999017841168173e-07
deeplab:2007_003611,2007_003611,deeplab,audit-001,B,16,f1_fixed,0.031073678128641924,0.003329733863980725,1.108712760494001e-05,0.10715609044400728,0.9885175722807558,0.10715609044400728,0.7330284367354886
deeplab:2007_003611,2007_003611,deeplab,audit-001,B,16,delta_fixed,0.004542434777577737,0.003329733861953494,1.1087127591439729e-05,0.7330284362892011,0.46266931159140867,0.10715609037876779,0.7330284362892011
deeplab:2007_003611,2007_003611,deeplab,audit-001,B,16,f1_dynamic,0.03107211510462258,0.0033295805036372738,1.1086106330201441e-05,0.10715654510245858,0.9885174748417047,0.10715115506613485,0.7329946750303764
deeplab:2007_003611,2007_003611,deeplab,audit-001,B,16,delta_dynamic,0.004541350307584506,0.0033295805016099037,1.1086106316700859e-05,0.7331697129924494,0.4624621719505694,0.10715115500089088,0.7329946745840585
fcn:2007_003742,2007_003742,fcn,audit-002,anchor,1,f0,0.1352264738049159,8.410960811802871e-17,7.07442617776836e-33,6.219906927349833e-16,1.0,5.520800862406609e-16,1.8259889457245704e-15
fcn:2007_003742,2007_003742,fcn,audit-002,anchor,1,h,0.026879714896488594,0.01764132060974537,0.0003112161928558268,0.6563060909567136,0.569262314973118,0.11579440234652276,0.3829866425744686
fcn:2007_003742,2007_003742,fcn,audit-002,anchor,1,f1_fixed,0.15235037490804174,0.044881658546193796,0.0020143632738571305,0.2945949990164727,0.9132137865544845,0.2945949990164727,0.9743644537747886
fcn:2007_003742,2007_003742,fcn,audit-002,anchor,1,delta_fixed,0.04606249578616873,0.044881658546193796,0.0020143632738571305,0.9743644537747886,0.05061391122015779,0.2945949990164727,0.9743644537747886
fcn:2007_003742,2007_003742,fcn,audit-002,anchor,1,f1_dynamic,0.14906541865803044,0.043533535113082264,0.0018951686794419665,0.29204315464307745,0.9147107958261196,0.28574616333802255,0.9450971852496572
fcn:2007_003742,2007_003742,fcn,audit-002,anchor,1,delta_dynamic,0.04414805793419539,0.043533535113082264,0.0018951686794419665,0.9860804110108512,0.027645423020670745,0.28574616333802255,0.9450971852496572
fcn:2007_003742,2007_003742,fcn,audit-002,Aref,16,f0,0.1352264738049159,8.105790647265654e-09,6.570384201729935e-17,5.994233539624386e-08,0.9999999999999964,5.320492747168024e-08,1.7597376149339253e-07
fcn:2007_003742,2007_003742,fcn,audit-002,Aref,16,h,0.026879714896488594,4.37435224129856e-05,1.913495753095373e-09,0.0016273804458655174,0.9999973516328844,0.00028712448157340646,0.0009496559330187346
fcn:2007_003742,2007_003742,fcn,audit-002,Aref,16,f1_fixed,0.15235037490804174,0.03894601264796824,0.001516791901175702,0.2556345048148122,0.9346509999480858,0.2556345048148122,0.845503744060317
fcn:2007_003742,2007_003742,fcn,audit-002,Aref,16,delta_fixed,0.04606249578616873,0.038946012572683576,0.0015167918953116271,0.8455037424259145,0.2851234215437728,0.25563450432065743,0.8455037424259145
fcn:2007_003742,2007_003742,fcn,audit-002,Aref,16,f1_dynamic,0.14906541865803044,0.038080309700190884,0.001450109986862452,0.25546038808337274,0.9347399901202926,0.24995218898001434,0.8267096484951068
fcn:2007_003742,2007_003742,fcn,audit-002,Aref,16,delta_dynamic,0.04414805793419539,0.03808030962457558,0.0014501099811035434,0.8625591114638823,0.2559917792306379,0.2499521884836893,0.826709646853526
fcn:2007_003742,2007_003742,fcn,audit-002,B,16,f0,0.1352264738049159,8.10600517016593e-09,6.570731981875678e-17,5.994392179345027e-08,0.9999999999999964,5.320633556076703e-08,1.7597841870739308e-07
fcn:2007_003742,2007_003742,fcn,audit-002,B,16,h,0.026879714896488594,1.680662632036049e-08,2.8246268827223395e-16,6.252531466602723e-07,0.9999999999996091,1.1031562167474101e-07,3.648657336845184e-07
fcn:2007_003742,2007_003742,fcn,audit-002,B,16,f1_fixed,0.15235037490804174,0.03894159044737722,0.0015164474665712606,0.2556054782988375,0.9346658394636225,0.2556054782988375,0.845407739696777
fcn:2007_003742,2007_003742,fcn,audit-002,B,16,delta_fixed,0.04606249578616873,0.03894159037224836,0.0015164474607199864,0.8454077380657569,0.2852857564185406,0.2556054778057054,0.8454077380657569
fcn:2007_003742,2007_003742,fcn,audit-002,B,16,f1_dynamic,0.14906541865803044,0.03806892172281917,0.0014492428011381334,0.2553839922467378,0.9347790165041182,0.24987744037910944,0.8264624196557364
fcn:2007_003742,2007_003742,fcn,audit-002,B,16,delta_dynamic,0.04414805793419539,0.038068921647323194,0.0014492427953900324,0.8623011617876053,0.25643670637974614,0.24987743988356767,0.8264624180167462
deeplab:2007_003742,2007_003742,deeplab,audit-003,anchor,1,f0,0.1222932732242271,1.654716953107275e-17,2.738088194900624e-34,1.3530727483868383e-16,1.0,1.28879554090475e-16,8.982257818450652e-16
deeplab:2007_003742,2007_003742,deeplab,audit-003,anchor,1,h,0.010864870738810425,0.0075927777294486215,5.7650273648810967e-05,0.6988373734007204,0.5116263255383822,0.05913723227660605,0.41215681628226153
deeplab:2007_003742,2007_003742,deeplab,audit-003,anchor,1,f1_fixed,0.12839251072715877,0.017768392286835445,0.0003157157644588733,0.13839118953436674,0.9808478786592629,0.13839118953436674,0.9645171051159169
deeplab:2007_003742,2007_003742,deeplab,audit-003,anchor,1,delta_fixed,0.018422060316597513,0.017768392286835445,0.0003157157644588733,0.9645171051159169,0.0697067539388112,0.13839118953436674,0.9645171051159169
deeplab:2007_003742,2007_003742,deeplab,audit-003,anchor,1,f1_dynamic,0.12446063380916401,0.016213168104605186,0.0002628668199881869,0.13026743965859036,0.9830303941647955,0.12627814514087252,0.8800952676285504
deeplab:2007_003742,2007_003742,deeplab,audit-003,anchor,1,delta_dynamic,0.0162509035557613,0.01621316810460519,0.000262866819988187,0.99767794750448,0.0046387130632480345,0.12627814514087254,0.8800952676285506
deeplab:2007_003742,2007_003742,deeplab,audit-003,Aref,16,f0,0.1222932732242271,4.111906980805209e-09,1.6907779018794612e-17,3.3623329169266305e-08,0.9999999999999989,3.202606567561593e-08,2.2320559753571926e-07
deeplab:2007_003742,2007_003742,deeplab,audit-003,Aref,16,h,0.010864870738810425,3.3771122725391975e-05,1.1404887301334863e-09,0.0031082857345700473,0.9999903385597922,0.0002630303164423468,0.0018331892386089733
deeplab:2007_003742,2007_003742,deeplab,audit-003,Aref,16,f1_fixed,0.12839251072715877,0.016369602733857763,0.00026796389366432355,0.1274965544419026,0.983744628605443,0.1274965544419026,0.8885869686958646
deeplab:2007_003742,2007_003742,deeplab,audit-003,Aref,16,delta_fixed,0.018422060316597513,0.016369602721441508,0.0002679638932578252,0.8885869680218762,0.2104132002616892,0.12749655434519716,0.8885869680218762
deeplab:2007_003742,2007_003742,deeplab,audit-003,Aref,16,f1_dynamic,0.12446063380916401,0.01571427071249245,0.00024693830402549796,0.12625896423271638,0.9840586739508816,0.12239242478781454,0.8530137477801298
deeplab:2007_003742,2007_003742,deeplab,audit-003,Aref,16,delta_dynamic,0.0162509035557613,0.015714270700805222,0.00024693830365818544,0.9669782758161881,0.06495301409955201,0.1223924246967872,0.8530137471457151
deeplab:2007_003742,2007_003742,deeplab,audit-003,B,16,f0,0.1222932732242271,4.112010345419073e-09,1.6908629080833482e-17,3.362417438839519e-08,0.9999999999999989,3.202687074293082e-08,2.232112084506814e-07
deeplab:2007_003742,2007_003742,deeplab,audit-003,B,16,h,0.010864870738810425,6.4448625869326614e-09,4.153625376444436e-17,5.931835492447191e-07,0.9999999999996482,5.019656170310707e-08,3.4984483147773147e-07
deeplab:2007_003742,2007_003742,deeplab,audit-003,B,16,f1_fixed,0.12839251072715877,0.016367550721336017,0.00026789671661550717,0.12748057210375746,0.9837487037360987,0.12748057210375746,0.8884755798236929
deeplab:2007_003742,2007_003742,deeplab,audit-003,B,16,delta_fixed,0.018422060316597513,0.016367550709192668,0.0002678967162179934,0.8884755791645185,0.2106111452282735,0.1274805720091776,0.8884755791645185
deeplab:2007_003742,2007_003742,deeplab,audit-003,B,16,f1_dynamic,0.12446063380916401,0.015719016426561757,0.00024708747741851835,0.1262970944745773,0.9840490439272797,0.1224293873337016,0.8532713581661425
deeplab:2007_003742,2007_003742,deeplab,audit-003,B,16,delta_dynamic,0.0162509035557613,0.015719016415081187,0.00024708747705759184,0.967270303533889,0.0643881599014583,0.12242938724428384,0.8532713575429457
fcn:2007_003872,2007_003872,fcn,audit-004,anchor,1,f0,0.01009059815094367,6.962971342759135e-18,4.848296992008496e-35,6.900454500913764e-16,1.0,6.112409630832277e-16,2.484692268711199e-15
fcn:2007_003872,2007_003872,fcn,audit-004,anchor,1,h,0.0013905269119398088,0.000550160313945032,3.026763710400962e-07,0.3956488070968357,0.8434620214428509,0.048295548493910406,0.19632122714859118
fcn:2007_003872,2007_003872,fcn,audit-004,anchor,1,f1_fixed,0.011391532576017887,0.0026195047283310686,6.861805021748825e-06,0.22995191479729438,0.9471221168810579,0.22995191479729438,0.934753688610978
fcn:2007_003872,2007_003872,fcn,audit-004,anchor,1,delta_fixed,0.0028023475705387063,0.0026195047283310686,6.861805021748825e-06,0.934753688610978,0.12623554162817086,0.22995191479729438,0.934753688610978
fcn:2007_003872,2007_003872,fcn,audit-004,anchor,1,f1_dynamic,0.011067461382604324,0.0025496820441923747,6.500878526477007e-06,0.2303764120830752,0.9469267087557292,0.22382256532892797,0.9098379055465412
fcn:2007_003872,2007_003872,fcn,audit-004,anchor,1,delta_dynamic,0.002638587723599573,0.0025496820441923747,6.500878526477007e-06,0.9663055813486797,0.06625352345439017,0.22382256532892797,0.9098379055465412
fcn:2007_003872,2007_003872,fcn,audit-004,Aref,16,f0,0.01009059815094367,4.06442029107851e-10,1.651951230253072e-19,4.027928008111597e-08,0.9999999999999983,3.567931061036653e-08,1.4503626651483458e-07
fcn:2007_003872,2007_003872,fcn,audit-004,Aref,16,h,0.0013905269119398088,1.6386603266758564e-05,2.6852076662214245e-10,0.011784456040407712,0.9998611265958317,0.0014384897868138118,0.00584745569715626
fcn:2007_003872,2007_003872,fcn,audit-004,Aref,16,f1_fixed,0.011391532576017887,0.0025102534290472045,6.301372278043249e-06,0.22036134403301758,0.9514408780559621,0.22036134403301758,0.895768053698153
fcn:2007_003872,2007_003872,fcn,audit-004,Aref,16,delta_fixed,0.0028023475705387063,0.0025102534318196894,6.301372291962528e-06,0.8957680546874968,0.1975995922013778,0.22036134427639878,0.8957680546874968
fcn:2007_003872,2007_003872,fcn,audit-004,Aref,16,f1_dynamic,0.011067461382604324,0.002425662326207791,5.8838377207837925e-06,0.21917061576744348,0.9519642411841196,0.21293555630209368,0.8655822538606431
fcn:2007_003872,2007_003872,fcn,audit-004,Aref,16,delta_dynamic,0.002638587723599573,0.002425662328936515,5.883837734021718e-06,0.9193032724443271,0.15488149327315137,0.21293555654163335,0.865582254834371
fcn:2007_003872,2007_003872,fcn,audit-004,B,16,f0,0.01009059815094367,4.06470081270435e-10,1.6521792696799403e-19,4.02820601108193e-08,0.9999999999999983,3.5681773155454016e-08,1.450462767515657e-07
fcn:2007_003872,2007_003872,fcn,audit-004,B,16,h,0.0013905269119398088,1.3558645501355163e-09,1.8383686783141858e-18,9.750724984128944e-07,0.9999999999990492,1.1902389262266261e-07,4.838316861155353e-07
fcn:2007_003872,2007_003872,fcn,audit-004,B,16,f1_fixed,0.011391532576017887,0.0025056278090873,6.278170717671623e-06,0.21995528629416314,0.9516196720312528,0.21995528629416314,0.8941174304819132
fcn:2007_003872,2007_003872,fcn,audit-004,B,16,delta_fixed,0.0028023475705387063,0.002505627811911695,6.278170731825388e-06,0.8941174314897806,0.20055401870611744,0.21995528654210122,0.8941174314897806
fcn:2007_003872,2007_003872,fcn,audit-004,B,16,f1_dynamic,0.011067461382604324,0.0024229728003204534,5.870797191092739e-06,0.2189276037708925,0.9520707043071351,0.21269945761481082,0.8646225135644668
fcn:2007_003872,2007_003872,fcn,audit-004,B,16,delta_dynamic,0.002638587723599573,0.0024229728030839767,5.870797204484623e-06,0.9182839673712067,0.15675455526899662,0.21269945785740535,0.8646225145506127
deeplab:2007_003872,2007_003872,deeplab,audit-005,anchor,1,f0,0.05906168673785193,1.3416475568620337e-18,1.800018166833864e-36,2.2716038619367568e-17,1.0,1.914935952631423e-17,9.716382120650707e-17
deeplab:2007_003872,2007_003872,deeplab,audit-005,anchor,1,h,0.011113366528857204,0.0025202332716759827,6.351575743662627e-06,0.22677496194621957,0.9485731166342907,0.03597133447056646,0.18251849657189584
deeplab:2007_003872,2007_003872,deeplab,audit-005,anchor,1,f1_fixed,0.07006226787994654,0.009070609879303596,8.227596358251999e-05,0.12946497670966509,0.9832388198055659,0.12946497670966509,0.65690509555876
deeplab:2007_003872,2007_003872,deeplab,audit-005,anchor,1,delta_fixed,0.013808097913425656,0.009070609879303597,8.227596358252002e-05,0.6569050955587601,0.5684756954289363,0.1294649767096651,0.6569050955587601
deeplab:2007_003872,2007_003872,deeplab,audit-005,anchor,1,f1_dynamic,0.05775959277139586,0.00809992708065959,6.560881871200258e-05,0.1402351833178245,0.9803340933598161,0.11561040379878965,0.5866070136122084
deeplab:2007_003872,2007_003872,deeplab,audit-005,anchor,1,delta_dynamic,0.008313629093435415,0.00809992708065959,6.560881871200258e-05,0.9742949787181908,0.05074929444452014,0.11561040379878965,0.5866070136122084
deeplab:2007_003872,2007_003872,deeplab,audit-005,Aref,16,f0,0.05906168673785193,1.9487051447642777e-09,3.797451741230764e-18,3.299440385801538e-08,0.9999999999999989,2.7813903313884055e-08,1.4112770324937698e-07
deeplab:2007_003872,2007_003872,deeplab,audit-005,Aref,16,h,0.011113366528857204,3.02448226504372e-05,9.14749297156399e-10,0.002721481611526341,0.9999925935378381,0.00043168489353302784,0.002190368495361701
deeplab:2007_003872,2007_003872,deeplab,audit-005,Aref,16,f1_fixed,0.07006226787994654,0.008220583340514285,6.7577990458341e-05,0.11733253274930325,0.9862330767586337,0.11733253274930325,0.5953450932964045
deeplab:2007_003872,2007_003872,deeplab,audit-005,Aref,16,delta_fixed,0.013808097913425656,0.008220583376873286,6.75779910561254e-05,0.5953450959295695,0.6455642167526117,0.11733253326825592,0.5953450959295695
deeplab:2007_003872,2007_003872,deeplab,audit-005,Aref,16,f1_dynamic,0.05775959277139586,0.0067472391614379285,4.55252363016416e-05,0.11681590602867524,0.9863540440986998,0.09630346498345575,0.48864363533210226
deeplab:2007_003872,2007_003872,deeplab,audit-005,Aref,16,delta_dynamic,0.008313629093435415,0.006747239197857768,4.552523679310834e-05,0.8115877100152934,0.34132538895213205,0.09630346550327677,0.4886436379696733
deeplab:2007_003872,2007_003872,deeplab,audit-005,B,16,f0,0.05906168673785193,1.9483752969008582e-09,3.796166297573508e-18,3.298881905538549e-08,0.9999999999999989,2.780919538944198e-08,1.41103815247895e-07
deeplab:2007_003872,2007_003872,deeplab,audit-005,B,16,h,0.011113366528857204,7.317430647876164e-09,5.354479128647738e-17,6.584351041491855e-07,0.9999999999995665,1.0444181824680248e-07,5.299376274527575e-07
deeplab:2007_003872,2007_003872,deeplab,audit-005,B,16,f1_fixed,0.07006226787994654,0.00822268892769645,6.761261320166179e-05,0.11736258583273716,0.9862260234466534,0.11736258583273716,0.5954975825961882
deeplab:2007_003872,2007_003872,deeplab,audit-005,B,16,delta_fixed,0.013808097913425656,0.008222688963407096,6.761261378893686e-05,0.5954975851823987,0.6453826260419318,0.11736258634243585,0.5954975851823987
deeplab:2007_003872,2007_003872,deeplab,audit-005,B,16,f1_dynamic,0.05775959277139586,0.006765168889964264,4.5767510109740314e-05,0.11712632595489077,0.9862814237683086,0.09655937631874194,0.48994212905938833
deeplab:2007_003872,2007_003872,deeplab,audit-005,B,16,delta_dynamic,0.008313629093435415,0.006765168925482072,4.576751059030826e-05,0.8137443767877456,0.33782008924632356,0.09655937682568824,0.4899421316316332
fcn:2007_004052,2007_004052,fcn,audit-006,anchor,1,f0,0.02122740750030209,1.743179212098077e-17,3.0386737654908723e-34,8.21192701969503e-16,1.0,8.379697266501695e-16,1.4105157672843348e-15
fcn:2007_004052,2007_004052,fcn,audit-006,anchor,1,h,0.004323768230221793,0.0013658224134261879,1.8654708650173365e-06,0.3158870551570074,0.9002153683842338,0.0656569230798642,0.11051726845280836
fcn:2007_004052,2007_004052,fcn,audit-006,anchor,1,f1_fixed,0.020802412744271,0.01168696129475711,0.0001365850643051508,0.5618079709516248,0.6843718037752182,0.5618079709516248,0.9456654292048298
fcn:2007_004052,2007_004052,fcn,audit-006,anchor,1,delta_fixed,0.012358452507441437,0.01168696129475711,0.0001365850643051508,0.9456654292048298,0.10571689600684508,0.5618079709516248,0.9456654292048298
fcn:2007_004052,2007_004052,fcn,audit-006,anchor,1,f1_dynamic,0.018464525708195113,0.010565172500664332,0.00011162286996879382,0.572187591906311,0.672601359668457,0.5078820726491926,0.8548944533551178
fcn:2007_004052,2007_004052,fcn,audit-006,anchor,1,delta_dynamic,0.012191829997731697,0.010565172500664332,0.00011162286996879382,0.8665780692996863,0.24904244980882817,0.5078820726491926,0.8548944533551178
fcn:2007_004052,2007_004052,fcn,audit-006,Aref,16,f0,0.02122740750030209,1.2588433585998263e-09,1.5846866014908907e-18,5.930273673701847e-08,0.9999999999999964,6.051429582111876e-08,1.01860921328284e-07
fcn:2007_004052,2007_004052,fcn,audit-006,Aref,16,h,0.004323768230221793,3.803448122939837e-05,1.4466217623894573e-09,0.008796604999210918,0.9999226197404879,0.0018283687424610446,0.0030776087221678072
fcn:2007_004052,2007_004052,fcn,audit-006,Aref,16,f1_fixed,0.020802412744271,0.011537509224765709,0.00013311411911155383,0.5546236086457399,0.6923926527327772,0.5546236086457399,0.9335723237046539
fcn:2007_004052,2007_004052,fcn,audit-006,Aref,16,delta_fixed,0.012358452507441437,0.011537509222849922,0.000133114119067347,0.9335723235496356,0.12844271670213447,0.5546236085536453,0.9335723235496356
fcn:2007_004052,2007_004052,fcn,audit-006,Aref,16,f1_dynamic,0.018464525708195113,0.010224032322345089,0.00010453083692835712,0.5537121550762257,0.6934028493208417,0.49148300478562496,0.8272906592624649
fcn:2007_004052,2007_004052,fcn,audit-006,Aref,16,delta_dynamic,0.012191829997731697,0.01022403232004568,0.00010453083688133866,0.8385970212796497,0.2967550359008987,0.4914830046750893,0.8272906590764053
fcn:2007_004052,2007_004052,fcn,audit-006,B,16,f0,0.02122740750030209,1.258840174354233e-09,1.5846785845681956e-18,5.930258673068382e-08,0.9999999999999964,6.051414275014414e-08,1.0186066367097687e-07
fcn:2007_004052,2007_004052,fcn,audit-006,B,16,h,0.004323768230221793,4.794750656079426e-09,2.2989633853974086e-17,1.1089286938568103e-06,0.9999999999987703,2.304901222287258e-07,3.8797338527557126e-07
fcn:2007_004052,2007_004052,fcn,audit-006,B,16,f1_fixed,0.020802412744271,0.011540749954113777,0.00013318890950337714,0.5547793948705354,0.6922198230270826,0.5547793948705354,0.9338345514670794
fcn:2007_004052,2007_004052,fcn,audit-006,B,16,delta_fixed,0.012358452507441437,0.011540749952226372,0.000133188909459813,0.9338345513143577,0.12795303077151232,0.5547793947798052,0.9338345513143577
fcn:2007_004052,2007_004052,fcn,audit-006,B,16,f1_dynamic,0.018464525708195113,0.010234445264232743,0.00010474386986657602,0.5542760981772951,0.6927780069893535,0.4919835689276629,0.8281332357809558
fcn:2007_004052,2007_004052,fcn,audit-006,B,16,delta_dynamic,0.012191829997731697,0.010234445261984934,0.00010474386982056586,0.839451113072366,0.2953218287615659,0.49198356881960764,0.8281332355990714
deeplab:2007_004052,2007_004052,deeplab,audit-007,anchor,1,f0,0.009703591530960322,1.0441722842424529e-17,1.090295759180102e-34,1.0760678465400282e-15,1.0,9.608553191348054e-16,4.752335945119022e-15
deeplab:2007_004052,2007_004052,deeplab,audit-007,anchor,1,h,0.001180147461677563,0.000582646478515162,3.394769189261191e-07,0.4937065048523158,0.7562538870665103,0.05361557441285848,0.2651795920012838
deeplab:2007_004052,2007_004052,deeplab,audit-007,anchor,1,f1_fixed,0.010867112492884669,0.001964254750679798,3.8582967255681565e-06,0.18075222392019133,0.967328633547905,0.18075222392019133,0.8939902540890371
deeplab:2007_004052,2007_004052,deeplab,audit-007,anchor,1,delta_fixed,0.0021971769174165606,0.0019642547506797978,3.858296725568155e-06,0.8939902540890369,0.20078142559381928,0.18075222392019127,0.8939902540890369
deeplab:2007_004052,2007_004052,deeplab,audit-007,anchor,1,f1_dynamic,0.010750201693319776,0.00193612390006125,3.748575756388385e-06,0.18010116975427226,0.9675635686531429,0.17816360153895003,0.8811870745200361
deeplab:2007_004052,2007_004052,deeplab,audit-007,anchor,1,delta_dynamic,0.0021229484067073158,0.00193612390006125,3.748575756388385e-06,0.9119976227138605,0.16826033616426694,0.17816360153895003,0.8811870745200361
deeplab:2007_004052,2007_004052,deeplab,audit-007,Aref,16,f0,0.009703591530960322,5.409299142971463e-10,2.926051721815181e-19,5.574533022863266e-08,0.9999999999999969,4.977678427929449e-08,2.461931535914602e-07
deeplab:2007_004052,2007_004052,deeplab,audit-007,Aref,16,h,0.001180147461677563,5.453435454220733e-06,2.973995825335169e-11,0.004620977997502745,0.9999786465623466,0.0005018292998983322,0.0024820192725458264
deeplab:2007_004052,2007_004052,deeplab,audit-007,Aref,16,f1_fixed,0.010867112492884669,0.0018453938929299198,3.405478620063044e-06,0.16981455691548297,0.9711630162595982,0.16981455691548297,0.8398931730539627
deeplab:2007_004052,2007_004052,deeplab,audit-007,Aref,16,delta_fixed,0.0021971769174165606,0.0018453938950689314,3.405478627957682e-06,0.83989317402749,0.2945794562220284,0.16981455711231647,0.83989317402749
deeplab:2007_004052,2007_004052,deeplab,audit-007,Aref,16,f1_dynamic,0.010750201693319776,0.0018244905219438072,3.328765664662786e-06,0.16971686429637445,0.9711961859734061,0.1678910127357573,0.830379432571612
deeplab:2007_004052,2007_004052,deeplab,audit-007,Aref,16,delta_dynamic,0.0021229484067073158,0.0018244905240743718,3.328765672437176e-06,0.8594135016706077,0.2614084331462644,0.1678910129318135,0.8303794335412947
deeplab:2007_004052,2007_004052,deeplab,audit-007,B,16,f0,0.009703591530960322,5.409340165008668e-10,2.9260961020776006e-19,5.574575297970451e-08,0.9999999999999969,4.977716176721717e-08,2.4619502062532896e-07
deeplab:2007_004052,2007_004052,deeplab,audit-007,B,16,h,0.001180147461677563,1.0780192644624063e-09,1.1621255345520676e-18,9.134614948288048e-07,0.9999999999991656,9.920015691088578e-08,4.906383532055038e-07
deeplab:2007_004052,2007_004052,deeplab,audit-007,B,16,f1_fixed,0.010867112492884669,0.0018455828103346066,3.4061759098025847e-06,0.16983194123949827,0.9711571117348237,0.16983194123949827,0.839979154935162
deeplab:2007_004052,2007_004052,deeplab,audit-007,B,16,delta_fixed,0.0021971769174165606,0.0018455828124374358,3.4061759175644753e-06,0.8399791558922215,0.2944350176665911,0.16983194143300223,0.8399791558922215
deeplab:2007_004052,2007_004052,deeplab,audit-007,B,16,f1_dynamic,0.010750201693319776,0.0018245463204201214,3.3289692753586044e-06,0.1697220547549264,0.9711944241297658,0.16789614735420821,0.8304048281034292
deeplab:2007_004052,2007_004052,deeplab,audit-007,B,16,delta_dynamic,0.0021229484067073158,0.0018245463225184811,3.328969283015713e-06,0.8594397851374753,0.26136325572285024,0.1678961475473009,0.8304048290584546
fcn:2007_004190,2007_004190,fcn,audit-008,anchor,1,f0,0.01511271059055853,3.298298968701833e-17,1.0878776086939577e-33,2.182466837393421e-15,1.0,1.9150043630229956e-15,6.479489106340783e-15
fcn:2007_004190,2007_004190,fcn,audit-008,anchor,1,h,0.0032364709551065034,0.0020832152586042984,4.339785813681774e-06,0.6436687637555967,0.5856905225653419,0.12095223468821782,0.4092464237589156
fcn:2007_004190,2007_004190,fcn,audit-008,anchor,1,f1_fixed,0.017223454068246564,0.00489381803144878,2.3949454924933208e-05,0.28413685269269545,0.9192662489418895,0.28413685269269545,0.9613877008750021
fcn:2007_004190,2007_004190,fcn,audit-008,anchor,1,delta_fixed,0.005090368877191476,0.00489381803144878,2.3949454924933208e-05,0.9613877008750021,0.07573368860627738,0.28413685269269545,0.9613877008750021
fcn:2007_004190,2007_004190,fcn,audit-008,anchor,1,f1_dynamic,0.017202983789266525,0.0048907413492096895,2.3919350944869413e-05,0.28429610869372407,0.9191757225816062,0.2839582194042215,0.9607832884417744
fcn:2007_004190,2007_004190,fcn,audit-008,anchor,1,delta_dynamic,0.005081821091245911,0.0048907413492096895,2.3919350944869413e-05,0.9623993567256075,0.07378747817413689,0.2839582194042215,0.9607832884417744
fcn:2007_004190,2007_004190,fcn,audit-008,Aref,16,f0,0.01511271059055853,7.956773320193425e-10,6.33102416689419e-19,5.2649544716116744e-08,0.9999999999999972,4.61973149442925e-08,1.5631034827054494e-07
fcn:2007_004190,2007_004190,fcn,audit-008,Aref,16,h,0.0032364709551065034,2.5537825710771163e-05,6.521805420337247e-10,0.007890639546904502,0.9999377378075408,0.00148273543794291,0.005016890981162297
fcn:2007_004190,2007_004190,fcn,audit-008,Aref,16,f1_fixed,0.017223454068246564,0.004620471380957208,2.1348755782244605e-05,0.26826624686598627,0.9280332207924378,0.26826624686598627,0.9076889106524778
fcn:2007_004190,2007_004190,fcn,audit-008,Aref,16,delta_fixed,0.005090368877191476,0.004620471379728012,2.134875577088568e-05,0.9076889104110031,0.17610084191688602,0.2682662467946187,0.9076889104110031
fcn:2007_004190,2007_004190,fcn,audit-008,Aref,16,f1_dynamic,0.017202983789266525,0.004614440096343183,2.129305740273968e-05,0.2682348686058912,0.9280500552639803,0.26791606829029946,0.9065040683042053
fcn:2007_004190,2007_004190,fcn,audit-008,Aref,16,delta_dynamic,0.005081821091245911,0.0046144400951255845,2.1293057391502613e-05,0.9080288369605435,0.17548363124808275,0.2679160682196053,0.9065040680650088
fcn:2007_004190,2007_004190,fcn,audit-008,B,16,f0,0.01511271059055853,7.956698662429831e-10,6.330905360471267e-19,5.264905070967663e-08,0.9999999999999972,4.6196881478604974e-08,1.5630888162312912e-07
fcn:2007_004190,2007_004190,fcn,audit-008,B,16,h,0.0032364709551065034,2.7230560312783487e-09,7.415034149481391e-18,8.413658175989225e-07,0.9999999999992921,1.5810162238587314e-07,5.349427707448872e-07
fcn:2007_004190,2007_004190,fcn,audit-008,B,16,f1_fixed,0.017223454068246564,0.004620506572458483,2.134908098613204e-05,0.2682682900973344,0.9280321245282525,0.2682682900973344,0.9076958240023989
fcn:2007_004190,2007_004190,fcn,audit-008,B,16,delta_fixed,0.005090368877191476,0.004620506571274482,2.1349080975190666e-05,0.9076958237698025,0.17608829151085958,0.2682682900285908,0.9076958237698025
fcn:2007_004190,2007_004190,fcn,audit-008,B,16,f1_dynamic,0.017202983789266525,0.004614497629096334,2.1293588368935682e-05,0.2682382129532356,0.9280482611116546,0.26791940866284747,0.9065153705800401
fcn:2007_004190,2007_004190,fcn,audit-008,B,16,delta_dynamic,0.005081821091245911,0.004614497627917505,2.129358835805628e-05,0.9080401582547974,0.1754630709966024,0.2679194085944042,0.9065153703484599
deeplab:2007_004190,2007_004190,deeplab,audit-009,anchor,1,f0,0.031833451508909705,2.0942410569121184e-17,4.3858456044563865e-34,6.578743295636578e-16,1.0,6.258250560841883e-16,4.175526616581e-15
deeplab:2007_004190,2007_004190,deeplab,audit-009,anchor,1,h,0.0025120993590016173,0.0004896567219649544,2.3976370536546466e-07,0.19491932920979624,0.9620064551004031,0.014632481990280102,0.09762843053832208
deeplab:2007_004190,2007_004190,deeplab,audit-009,anchor,1,f1_fixed,0.03346368184770143,0.004850257157982608,2.3524994498561525e-05,0.1449409296937768,0.9789921268995037,0.1449409296937768,0.9670509416084263
deeplab:2007_004190,2007_004190,deeplab,audit-009,anchor,1,delta_fixed,0.005015513608740739,0.004850257157982609,2.3524994498561536e-05,0.9670509416084264,0.0648124763342558,0.1449409296937768,0.9670509416084264
deeplab:2007_004190,2007_004190,deeplab,audit-009,anchor,1,f1_dynamic,0.0329299874171245,0.004773570438777302,2.2786974733968526e-05,0.14496119838463448,0.9789862509628906,0.14264928947455885,0.9517610380835588
deeplab:2007_004190,2007_004190,deeplab,audit-009,anchor,1,delta_dynamic,0.0048319290044917,0.004773570438777302,2.2786974733968526e-05,0.9879223048061865,0.02400951966643239,0.14264928947455885,0.9517610380835588
deeplab:2007_004190,2007_004190,deeplab,audit-009,Aref,16,f0,0.031833451508909705,8.373426143036197e-10,7.011426537288204e-19,2.6303858821883013e-08,0.9999999999999993,2.502242933441992e-08,1.6695052184572855e-07
deeplab:2007_004190,2007_004190,deeplab,audit-009,Aref,16,h,0.0025120993590016173,3.5373214741421645e-06,1.2512643211427296e-11,0.001408113680482766,0.9999980172158628,0.00010570628450990779,0.0007052760195840224
deeplab:2007_004190,2007_004190,deeplab,audit-009,Aref,16,f1_fixed,0.03346368184770143,0.004658297271649787,2.1699733471059852e-05,0.1392045649026441,0.9806220891102655,0.1392045649026441,0.9287777155128407
deeplab:2007_004190,2007_004190,deeplab,audit-009,Aref,16,delta_fixed,0.005015513608740739,0.004658297282177286,2.1699733569140294e-05,0.9287777176118279,0.13737195126776358,0.13920456521723887,0.9287777176118279
deeplab:2007_004190,2007_004190,deeplab,audit-009,Aref,16,f1_dynamic,0.0329299874171245,0.004572787985042909,2.091038995615279e-05,0.1388639457136547,0.9807168045808352,0.13664927863749118,0.9117287563677877
deeplab:2007_004190,2007_004190,deeplab,audit-009,Aref,16,delta_dynamic,0.0048319290044917,0.004572787995648274,2.091039005314496e-05,0.9463690363408627,0.10438564705526698,0.13664927895441284,0.9117287584823
deeplab:2007_004190,2007_004190,deeplab,audit-009,B,16,f0,0.031833451508909705,8.375412262247353e-10,7.014753056260331e-19,2.631009791666229e-08,0.9999999999999993,2.5028364482919703e-08,1.6699012136366616e-07
deeplab:2007_004190,2007_004190,deeplab,audit-009,B,16,h,0.0025120993590016173,1.6040014990477448e-09,2.5728208089474125e-18,6.385103731268107e-07,0.9999999999995923,4.793260664943601e-08,3.198080244967108e-07
deeplab:2007_004190,2007_004190,deeplab,audit-009,B,16,f1_fixed,0.03346368184770143,0.004659868238710245,2.1714372002140523e-05,0.13925151033643132,0.9806090168690228,0.13925151033643132,0.9290909370855467
deeplab:2007_004190,2007_004190,deeplab,audit-009,B,16,delta_fixed,0.005015513608740739,0.004659868249054387,2.1714372098545196e-05,0.9290909391479758,0.13679002679313235,0.13925151064554678,0.9290909391479758
deeplab:2007_004190,2007_004190,deeplab,audit-009,B,16,f1_dynamic,0.0329299874171245,0.0045736629017434135,2.091839233878398e-05,0.13889051470954958,0.9807094249237164,0.1366754238986279,0.9119031984626071
deeplab:2007_004190,2007_004190,deeplab,audit-009,B,16,delta_dynamic,0.0048319290044917,0.0045736629122131375,2.0918392434553958e-05,0.9465501061711624,0.1040428965073612,0.13667542421149617,0.9119032005500751
fcn:2007_004380,2007_004380,fcn,audit-010,anchor,1,f0,0.06297958461547748,5.572186093466422e-17,3.104925786022059e-33,8.84760693086095e-16,1.0,6.680468377180094e-16,2.1806457259719248e-15
fcn:2007_004380,2007_004380,fcn,audit-010,anchor,1,h,0.011778948706764322,0.0034010411247115727,1.156708073197936e-05,0.28873893667254447,0.9166298264492083,0.04077492621749531,0.133097955955798
fcn:2007_004380,2007_004380,fcn,audit-010,anchor,1,f1_fixed,0.0834101110709622,0.017562998636883747,0.00030845892111918034,0.2105619859676461,0.9556636500653608,0.2105619859676461,0.6873187160363826
fcn:2007_004380,2007_004380,fcn,audit-010,anchor,1,delta_fixed,0.02555291777614574,0.017562998636883747,0.00030845892111918034,0.6873187160363826,0.5275929825860984,0.2105619859676461,0.6873187160363826
fcn:2007_004380,2007_004380,fcn,audit-010,anchor,1,f1_dynamic,0.07206421372057763,0.014446987242930568,0.00020871544039739856,0.20047380658238267,0.9598102528743694,0.1732042681329079,0.5653752487090604
fcn:2007_004380,2007_004380,fcn,audit-010,anchor,1,delta_dynamic,0.016334170044955756,0.014446987242930568,0.00020871544039739856,0.8844641143791704,0.2177232303754698,0.1732042681329079,0.5653752487090604
fcn:2007_004380,2007_004380,fcn,audit-010,Aref,16,f0,0.06297958461547748,2.8856214773695758e-09,8.326811310656572e-18,4.581836312493593e-08,0.9999999999999979,3.4595583680671485e-08,1.129272790938721e-07
fcn:2007_004380,2007_004380,fcn,audit-010,Aref,16,h,0.011778948706764322,1.2399215407791047e-05,1.537405427288029e-10,0.001052658918590122,0.9999988919092011,0.00014865362542488715,0.00048523677477513007
fcn:2007_004380,2007_004380,fcn,audit-010,Aref,16,f1_fixed,0.0834101110709622,0.016163965464571616,0.0002612737795398639,0.19378904136478034,0.9624458074469194,0.19378904136478034,0.63256828852872
fcn:2007_004380,2007_004380,fcn,audit-010,Aref,16,delta_fixed,0.02555291777614574,0.01616396550247416,0.0002612737807651747,0.6325682900120161,0.5998573584712739,0.19378904181919218,0.6325682900120161
fcn:2007_004380,2007_004380,fcn,audit-010,Aref,16,f1_dynamic,0.07206421372057763,0.013852366267252553,0.00019188805120211644,0.19222254087117124,0.9630504947810309,0.16607538449945808,0.5421050695112426
fcn:2007_004380,2007_004380,fcn,audit-010,Aref,16,delta_dynamic,0.016334170044955756,0.01385236630449618,0.00019188805223394113,0.8480606156524007,0.28079319217927123,0.1660753849459702,0.5421050709687524
fcn:2007_004380,2007_004380,fcn,audit-010,B,16,f0,0.06297958461547748,2.8839374364545377e-09,8.31709513738397e-18,4.5791623651734896e-08,0.9999999999999979,3.457539379129937e-08,1.1286137503822606e-07
fcn:2007_004380,2007_004380,fcn,audit-010,B,16,h,0.011778948706764322,6.911847955143209e-09,4.7773642155017366e-17,5.867966766146055e-07,0.9999999999996557,8.286582845169535e-08,2.7049153508393413e-07
fcn:2007_004380,2007_004380,fcn,audit-010,B,16,f1_fixed,0.0834101110709622,0.01617319162890315,0.00026157212746522296,0.19389965342623278,0.9624029244011868,0.19389965342623278,0.6329293496181956
fcn:2007_004380,2007_004380,fcn,audit-010,B,16,delta_fixed,0.02555291777614574,0.01617319166583941,0.0002615721286599774,0.6329293510636766,0.5994004365621132,0.19389965386905988,0.6329293510636766
fcn:2007_004380,2007_004380,fcn,audit-010,B,16,f1_dynamic,0.07206421372057763,0.013873980501425399,0.00019248733495393216,0.19252247107309717,0.9629350981319085,0.16633451656264953,0.5429509311996101
fcn:2007_004380,2007_004380,fcn,audit-010,B,16,delta_dynamic,0.016334170044955756,0.013873980537223638,0.0001924873359472603,0.8493838682368889,0.2785470443789393,0.16633451699183296,0.5429509326005554
deeplab:2007_004380,2007_004380,deeplab,audit-011,anchor,1,f0,0.0658131930294589,1.4622844014758933e-17,2.1382756707997115e-34,2.221871230015165e-16,1.0,2.12002238255933e-16,1.3834946661716841e-15
deeplab:2007_004380,2007_004380,deeplab,audit-011,anchor,1,h,0.00436503335911776,0.001756584643068176,3.0855896082629514e-06,0.4024218141194707,0.8380566835207942,0.025466993673774186,0.16619376380621104
deeplab:2007_004380,2007_004380,deeplab,audit-011,anchor,1,f1_fixed,0.06897495109040296,0.010295972329334145,0.00010600704620641439,0.14927117984961802,0.977718114866303,0.14927117984961802,0.9741212302003666
deeplab:2007_004380,2007_004380,deeplab,audit-011,anchor,1,delta_fixed,0.010569497933246328,0.010295972329334144,0.00010600704620641435,0.9741212302003665,0.05108782887292462,0.149271179849618,0.9741212302003665
deeplab:2007_004380,2007_004380,deeplab,audit-011,anchor,1,f1_dynamic,0.06505726298489091,0.010136272507843564,0.00010274402035326526,0.15580539424472317,0.9757246791242464,0.1469558491539678,0.9590117309129647
deeplab:2007_004380,2007_004380,deeplab,audit-011,anchor,1,delta_dynamic,0.010254161877798828,0.010136272507843562,0.00010274402035326522,0.988503266150839,0.022861292809123412,0.14695584915396778,0.9590117309129645
deeplab:2007_004380,2007_004380,deeplab,audit-011,Aref,16,f0,0.0658131930294589,1.8630355475073665e-09,3.470901451276073e-18,2.8307934347957346e-08,0.9999999999999992,2.701032067519053e-08,1.7626528329668273e-07
deeplab:2007_004380,2007_004380,deeplab,audit-011,Aref,16,h,0.00436503335911776,7.689310502932912e-06,5.91254960105144e-11,0.0017615696995468186,0.9999968968721936,0.0001114797528867373,0.0007275000715735235
deeplab:2007_004380,2007_004380,deeplab,audit-011,Aref,16,f1_fixed,0.06897495109040296,0.010125893306684109,0.00010253371525835004,0.14680537132114047,0.9784481829512621,0.14680537132114047,0.9580297352472286
deeplab:2007_004380,2007_004380,deeplab,audit-011,Aref,16,delta_fixed,0.010569497933246328,0.01012589331195756,0.00010253371536514683,0.9580297357461596,0.08217902542614364,0.14680537139759503,0.9580297357461596
deeplab:2007_004380,2007_004380,deeplab,audit-011,Aref,16,f1_dynamic,0.06505726298489091,0.009319867633647118,8.685993270870314e-05,0.14325637455439205,0.9794776111495317,0.13511959756857106,0.8817701363402985
deeplab:2007_004380,2007_004380,deeplab,audit-011,Aref,16,delta_dynamic,0.010254161877798828,0.009319867638300068,8.685993279543289e-05,0.9088863379930066,0.1739256246096622,0.1351195976360296,0.8817701367805229
deeplab:2007_004380,2007_004380,deeplab,audit-011,B,16,f0,0.0658131930294589,1.8630120259646216e-09,3.470813808888804e-18,2.8307576949361987e-08,0.9999999999999992,2.7009979659468547e-08,1.7626305787945918e-07
deeplab:2007_004380,2007_004380,deeplab,audit-011,B,16,h,0.00436503335911776,2.8899750434812812e-09,8.351955751944633e-18,6.620739879214553e-07,0.9999999999995617,4.189890674505149e-08,2.7342595284406766e-07
deeplab:2007_004380,2007_004380,deeplab,audit-011,B,16,f1_fixed,0.06897495109040296,0.010123773220951992,0.00010249078422926467,0.1467746342825692,0.978457206731218,0.1467746342825692,0.9578291499644169
deeplab:2007_004380,2007_004380,deeplab,audit-011,B,16,delta_fixed,0.010569497933246328,0.010123773226071074,0.00010249078433291352,0.9578291504487428,0.08256331855063959,0.14677463435678575,0.9578291504487428
deeplab:2007_004380,2007_004380,deeplab,audit-011,B,16,f1_dynamic,0.06505726298489091,0.009316154967192592,8.67907433727472e-05,0.1431993068837864,0.9794939585080031,0.1350657712679237,0.8814188740118536
deeplab:2007_004380,2007_004380,deeplab,audit-011,B,16,delta_dynamic,0.010254161877798828,0.00931615497165849,8.67907434559572e-05,0.908524273624819,0.17458364423449502,0.1350657713326704,0.8814188744343805
fcn:2007_004510,2007_004510,fcn,audit-012,anchor,1,f0,0.09564763405226721,1.1123248323033426e-16,1.2372665325586594e-32,1.162940247633837e-15,1.0,1.1300330782838132e-15,6.937737112397337e-15
fcn:2007_004510,2007_004510,fcn,audit-012,anchor,1,h,0.0043536225693415476,0.001189284611684462,1.4143978875894617e-06,0.27317127122122864,0.925377456579378,0.012082180597500658,0.07417746820055016
fcn:2007_004510,2007_004510,fcn,audit-012,anchor,1,f1_fixed,0.09843294445793002,0.015964312868758972,0.0002548592853716233,0.1621846522693637,0.9736961385682655,0.1621846522693637,0.9957181809396767
fcn:2007_004510,2007_004510,fcn,audit-012,anchor,1,delta_fixed,0.01603296311582176,0.015964312868758972,0.0002548592853716233,0.9957181809396767,0.008545304146181265,0.1621846522693637,0.9957181809396767
fcn:2007_004510,2007_004510,fcn,audit-012,anchor,1,f1_dynamic,0.09710710784523024,0.015793628036917435,0.00024943868656850446,0.16264131830688844,0.9735478015793974,0.16045063087254888,0.9850723115137624
fcn:2007_004510,2007_004510,fcn,audit-012,anchor,1,delta_dynamic,0.015794505841198233,0.015793628036917435,0.00024943868656850446,0.9999444234413141,0.00011115002861794565,0.16045063087254888,0.9850723115137624
fcn:2007_004510,2007_004510,fcn,audit-012,Aref,16,f0,0.09564763405226721,5.41846989942208e-09,2.935981605094312e-17,5.6650328605735554e-08,0.9999999999999968,5.504732109012465e-08,3.3795810919536064e-07
fcn:2007_004510,2007_004510,fcn,audit-012,Aref,16,h,0.0043536225693415476,1.721130345717291e-05,2.962289666948922e-10,0.003953329252373843,0.9999843711878224,0.00017485307944363056,0.0010734948576154545
fcn:2007_004510,2007_004510,fcn,audit-012,Aref,16,f1_fixed,0.09843294445793002,0.015791229422380614,0.0002493629266702592,0.1604262628669992,0.9742634141825285,0.1604262628669992,0.9849227063210421
fcn:2007_004510,2007_004510,fcn,audit-012,Aref,16,delta_fixed,0.01603296311582176,0.015791229418322204,0.0002493629265420846,0.9849227060679129,0.029927263071859667,0.160426262825769,0.9849227060679129
fcn:2007_004510,2007_004510,fcn,audit-012,Aref,16,f1_dynamic,0.09710710784523024,0.015577341167100002,0.00024265355783622845,0.16041401615963313,0.9742673434195369,0.15825332923732374,0.9715821744595584
fcn:2007_004510,2007_004510,fcn,audit-012,Aref,16,delta_dynamic,0.015794505841198233,0.015577341163313543,0.00024265355771826253,0.9862506190400563,0.027309716443105758,0.15825332919885635,0.9715821742233913
fcn:2007_004510,2007_004510,fcn,audit-012,B,16,f0,0.09564763405226721,5.418417665724664e-09,2.935925000023711e-17,5.664978250025231e-08,0.9999999999999968,5.504679043752959e-08,3.379548513011686e-07
fcn:2007_004510,2007_004510,fcn,audit-012,B,16,h,0.0043536225693415476,3.260789172511458e-09,1.063274602756796e-17,7.489829723582648e-07,0.999999999999439,3.3127010377151835e-08,2.0338032021626893e-07
fcn:2007_004510,2007_004510,fcn,audit-012,B,16,f1_fixed,0.09843294445793002,0.015805420570436372,0.00024981131940837324,0.16057043358274797,0.9742171358590483,0.16057043358274797,0.9858078295483109
fcn:2007_004510,2007_004510,fcn,audit-012,B,16,delta_fixed,0.01603296311582176,0.015805420564834957,0.0002498113192313078,0.9858078291989422,0.028182923890069267,0.16057043352584208,0.9858078291989422
fcn:2007_004510,2007_004510,fcn,audit-012,B,16,f1_dynamic,0.09710710784523024,0.015592611036881398,0.0002431295189474756,0.1605712638639488,0.9742168692211342,0.15840845890316366,0.9725345791816978
fcn:2007_004510,2007_004510,fcn,audit-012,B,16,delta_dynamic,0.015794505841198233,0.015592611031473661,0.00024312951877883412,0.9872174025731181,0.02540180005678616,0.15840845884822538,0.9725345788444092
deeplab:2007_004510,2007_004510,deeplab,audit-013,anchor,1,f0,0.11274319038076731,1.390896317249937e-16,1.9345925653394377e-32,1.2336854337299363e-15,1.0,1.1041630906453486e-15,5.872354451902745e-15
deeplab:2007_004510,2007_004510,deeplab,audit-013,anchor,1,h,0.012713395199868615,0.006270354414659715,3.9317344485442576e-05,0.4932084872752571,0.7567453880796525,0.04977721073862229,0.26473392161062376
deeplab:2007_004510,2007_004510,deeplab,audit-013,anchor,1,f1_fixed,0.1259683763235558,0.02069917607816009,0.0004284558903146749,0.16432041661784436,0.9729988006825381,0.16432041661784436,0.8739177556644558
deeplab:2007_004510,2007_004510,deeplab,audit-013,anchor,1,delta_fixed,0.02368549665457034,0.02069917607816009,0.0004284558903146749,0.8739177556644558,0.23626775633440045,0.16432041661784436,0.8739177556644558
deeplab:2007_004510,2007_004510,deeplab,audit-013,anchor,1,f1_dynamic,0.11836080169402491,0.01791955866074669,0.00032111058259594164,0.15139774658734256,0.9770787223282748,0.14225442276654776,0.7565625041385375
deeplab:2007_004510,2007_004510,deeplab,audit-013,anchor,1,delta_dynamic,0.01841740430054677,0.01791955866074669,0.00032111058259594164,0.9729687402374448,0.05333183052075963,0.14225442276654776,0.7565625041385375
deeplab:2007_004510,2007_004510,deeplab,audit-013,Aref,16,f0,0.11274319038076731,5.191793259839325e-09,2.6954717252913043e-17,4.604972807940855e-08,0.9999999999999979,4.1215052629589795e-08,2.1919714564387315e-07
deeplab:2007_004510,2007_004510,deeplab,audit-013,Aref,16,h,0.012713395199868615,2.500185087065938e-05,6.250925469586912e-10,0.001966575448776874,0.9999961325810043,0.00019847720197997101,0.0010555763822598602
deeplab:2007_004510,2007_004510,deeplab,audit-013,Aref,16,f1_fixed,0.1259683763235558,0.018854443668739774,0.00035549004605768135,0.14967600773317294,0.9775970927090591,0.14967600773317294,0.7960332833089075
deeplab:2007_004510,2007_004510,deeplab,audit-013,Aref,16,delta_fixed,0.02368549665457034,0.018854443667850173,0.0003554900460241355,0.7960332832713487,0.36633101192423667,0.14967600772611084,0.7960332832713487
deeplab:2007_004510,2007_004510,deeplab,audit-013,Aref,16,f1_dynamic,0.11836080169402491,0.01736291348135746,0.00030147076456110467,0.14669479449997655,0.9784806372666096,0.13783549481307902,0.7330609838830263
deeplab:2007_004510,2007_004510,deeplab,audit-013,Aref,16,delta_dynamic,0.01841740430054677,0.017362913482876167,0.00030147076461384297,0.9427448732480017,0.11123210396460914,0.13783549482513527,0.7330609839471459
deeplab:2007_004510,2007_004510,deeplab,audit-013,B,16,f0,0.11274319038076731,5.191954466052738e-09,2.6956391177564975e-17,4.605115793262513e-08,0.9999999999999979,4.1216332365172e-08,2.1920395175884572e-07
deeplab:2007_004510,2007_004510,deeplab,audit-013,B,16,h,0.012713395199868615,7.324720000913103e-09,5.365152309177644e-17,5.761419263509404e-07,0.999999999999668,5.814729231802758e-08,3.0924916237716844e-07
deeplab:2007_004510,2007_004510,deeplab,audit-013,B,16,f1_fixed,0.1259683763235558,0.01885635856654342,0.0003555622583900554,0.14969120915006448,0.9775925419031917,0.14969120915006448,0.7961141301592639
deeplab:2007_004510,2007_004510,deeplab,audit-013,B,16,delta_fixed,0.02368549665457034,0.018856358565732236,0.00035556225835946346,0.7961141301250158,0.3662022918152895,0.14969120914362488,0.7961141301250158
deeplab:2007_004510,2007_004510,deeplab,audit-013,B,16,f1_dynamic,0.11836080169402491,0.017365208941978048,0.00030155048159855437,0.1467141882569276,0.9784749469641107,0.13785371732802748,0.7331578980687014
deeplab:2007_004510,2007_004510,deeplab,audit-013,B,16,delta_dynamic,0.01841740430054677,0.01736520894366122,0.00030155048165701157,0.9428695086606578,0.1109970896380098,0.13785371734138932,0.7331578981397647
fcn:2007_004712,2007_004712,fcn,audit-014,anchor,1,f0,0.31272759590635785,2.239175809469187e-16,5.013908305711989e-32,7.160147805247346e-16,1.0,6.337820066950839e-16,2.5242294778991136e-15
fcn:2007_004712,2007_004712,fcn,audit-014,anchor,1,h,0.07968167778499824,0.01310463140528186,0.00017173136426829963,0.16446229258175943,0.9729521543187517,0.03709168147456822,0.1477288953834161
fcn:2007_004712,2007_004712,fcn,audit-014,anchor,1,f1_fixed,0.3533037836062246,0.08325233349749254,0.006930951032777719,0.2356395186253697,0.9444740172620041,0.2356395186253697,0.9385060048861265
fcn:2007_004712,2007_004712,fcn,audit-014,anchor,1,delta_fixed,0.08870729975520397,0.08325233349749254,0.006930951032777719,0.9385060048861265,0.11920647879268198,0.2356395186253697,0.9385060048861265
fcn:2007_004712,2007_004712,fcn,audit-014,anchor,1,f1_dynamic,0.3100614161504434,0.07295635061618172,0.005322629095231238,0.23529645036770044,0.9446355804443602,0.20649750724859306,0.8224390869467512
fcn:2007_004712,2007_004712,fcn,audit-014,anchor,1,delta_dynamic,0.07383726540263354,0.07295635061618172,0.005322629095231238,0.988069509594536,0.023718644209613116,0.20649750724859306,0.8224390869467512
fcn:2007_004712,2007_004712,fcn,audit-014,Aref,16,f0,0.31272759590635785,1.3827020358452852e-08,1.9118649199306965e-16,4.42142635937801e-08,0.999999999999998,3.913634951009691e-08,1.5587240730593533e-07
fcn:2007_004712,2007_004712,fcn,audit-014,Aref,16,h,0.07968167778499824,3.215452505981123e-05,1.0339134818220287e-09,0.0004035372491348946,0.9999998371576886,9.101098417799318e-05,0.0003624789070183021
fcn:2007_004712,2007_004712,fcn,audit-014,Aref,16,f1_fixed,0.3533037836062246,0.08077731261826643,0.006524974233829145,0.22863415668454015,0.9477264223971491,0.22863415668454015,0.910605021696962
fcn:2007_004712,2007_004712,fcn,audit-014,Aref,16,delta_fixed,0.08870729975520397,0.0807773126136166,0.006524974233077944,0.9106050216445445,0.1707984945557387,0.22863415667137918,0.9106050216445445
fcn:2007_004712,2007_004712,fcn,audit-014,Aref,16,f1_dynamic,0.3100614161504434,0.070619417021839,0.004987102060504405,0.2277594481074488,0.9481256337977904,0.19988299106512827,0.7960947657827466
fcn:2007_004712,2007_004712,fcn,audit-014,Aref,16,delta_dynamic,0.07383726540263354,0.07061941701730506,0.004987102059864036,0.956419724270914,0.08526131102554879,0.1998829910522953,0.7960947657316354
fcn:2007_004712,2007_004712,fcn,audit-014,B,16,f0,0.31272759590635785,1.382692986003544e-08,1.9118398935433966e-16,4.4213974209604874e-08,0.999999999999998,3.913609336107838e-08,1.558713871146133e-07
fcn:2007_004712,2007_004712,fcn,audit-014,B,16,h,0.07968167778499824,5.494109100985693e-08,3.018523481353382e-15,6.895072058861787e-07,0.9999999999995246,1.5550665902602284e-07,6.193525353772685e-07
fcn:2007_004712,2007_004712,fcn,audit-014,B,16,f1_fixed,0.3533037836062246,0.08081095273572228,0.00653041008205514,0.2287293725271572,0.947682874143333,0.2287293725271572,0.9109842477307686
fcn:2007_004712,2007_004712,fcn,audit-014,B,16,delta_fixed,0.08870729975520397,0.08081095273202057,0.006530410081456863,0.9109842476890391,0.1701077004624355,0.2287293725166798,0.9109842476890391
fcn:2007_004712,2007_004712,fcn,audit-014,B,16,f1_dynamic,0.3100614161504434,0.07066788499399265,0.004993949969524172,0.2279157654356588,0.9480544038658778,0.20002017604418207,0.796641146658812
fcn:2007_004712,2007_004712,fcn,audit-014,B,16,delta_dynamic,0.07383726540263354,0.07066788499067853,0.004993949969055767,0.9570761404194423,0.0840052614398239,0.20002017603480168,0.7966411466214518
deeplab:2007_004712,2007_004712,deeplab,audit-015,anchor,1,f0,0.08713269533761522,4.5283242549441165e-18,2.0505720557915188e-35,5.197043701446519e-17,1.0,4.979294196289495e-17,3.9240448247090475e-16
deeplab:2007_004712,2007_004712,deeplab,audit-015,anchor,1,h,0.006292298644414026,0.004137798601605141,1.7121377267445465e-05,0.6575973003567565,0.5675657905635059,0.04549876599471018,0.35856326257089927
deeplab:2007_004712,2007_004712,deeplab,audit-015,anchor,1,f1_fixed,0.0909430950739678,0.011107485179064699,0.00012337622700314194,0.12213665226623878,0.9850826381731959,0.12213665226623878,0.9625253687355296
deeplab:2007_004712,2007_004712,deeplab,audit-015,anchor,1,delta_fixed,0.01153994018220695,0.0111074851790647,0.000123376227003142,0.9625253687355297,0.07354491454053247,0.12213665226623881,0.9625253687355297
deeplab:2007_004712,2007_004712,deeplab,audit-015,anchor,1,f1_dynamic,0.08842187119456599,0.011036551656471803,0.00012180547246597048,0.12481698823345032,0.9844207194483308,0.12135667526484903,0.9563785844824998
deeplab:2007_004712,2007_004712,deeplab,audit-015,anchor,1,delta_dynamic,0.011052724316018316,0.011036551656471801,0.00012180547246597046,0.9985367716515758,0.0029243156596486797,0.12135667526484901,0.9563785844824996
deeplab:2007_004712,2007_004712,deeplab,audit-015,Aref,16,f0,0.08713269533761522,2.5504238957907822e-09,6.504662048220631e-18,2.9270572727132923e-08,0.9999999999999991,2.8044173048172774e-08,2.2100841560021222e-07
deeplab:2007_004712,2007_004712,deeplab,audit-015,Aref,16,h,0.006292298644414026,4.350523842763258e-05,1.892705770645159e-09,0.006914045388842798,0.999952195976361,0.0004783786871586893,0.0037699708785936224
deeplab:2007_004712,2007_004712,deeplab,audit-015,Aref,16,f1_fixed,0.0909430950739678,0.010215774963217326,0.00010436205809909795,0.11233150746528267,0.9873816324305772,0.11233150746528267,0.8852537189896954
deeplab:2007_004712,2007_004712,deeplab,audit-015,Aref,16,delta_fixed,0.01153994018220695,0.010215774965827007,0.00010436205815241779,0.8852537192158388,0.21632585261452475,0.11233150749397842,0.8852537192158388
deeplab:2007_004712,2007_004712,deeplab,audit-015,Aref,16,f1_dynamic,0.08842187119456599,0.009948576220312989,9.897416881137707e-05,0.11251261804245083,0.9873409107812335,0.10939342027254953,0.8620994618024423
deeplab:2007_004712,2007_004712,deeplab,audit-015,Aref,16,delta_dynamic,0.011052724316018316,0.009948576222257973,9.897416885007672e-05,0.9001017249511832,0.18981688473990443,0.10939342029393635,0.862099461970986
deeplab:2007_004712,2007_004712,deeplab,audit-015,B,16,f0,0.08713269533761522,2.5500798270893245e-09,6.502907124527919e-18,2.9266623937300076e-08,0.9999999999999991,2.8040389707599442e-08,2.209786001335785e-07
deeplab:2007_004712,2007_004712,deeplab,audit-015,B,16,h,0.006292298644414026,4.3727931721212315e-09,1.9121320126150063e-17,6.949436794458523e-07,0.999999999999517,4.8082739745823e-08,3.789268491065054e-07
deeplab:2007_004712,2007_004712,deeplab,audit-015,B,16,f1_fixed,0.0909430950739678,0.010229058606531055,0.00010463363997584706,0.11247757290656686,0.9873487955930479,0.11247757290656686,0.8864048205642262
deeplab:2007_004712,2007_004712,deeplab,audit-015,B,16,delta_fixed,0.01153994018220695,0.010229058608402241,0.00010463364001412798,0.8864048207263749,0.2142864937930431,0.11247757292714221,0.8864048207263749
deeplab:2007_004712,2007_004712,deeplab,audit-015,B,16,f1_dynamic,0.08842187119456599,0.00996428913860205,9.928705803766277e-05,0.11269032202085326,0.9873008913228364,0.10956619774703817,0.8634610735648055
deeplab:2007_004712,2007_004712,deeplab,audit-015,B,16,delta_dynamic,0.011052724316018316,0.00996428913967868,9.928705805911848e-05,0.9015233579324686,0.18725563510216603,0.10956619775887667,0.8634610736581014
fcn:2007_004969,2007_004969,fcn,audit-016,anchor,1,f0,0.0058047157723126975,2.626015773082623e-18,6.895958840478725e-36,4.523935152188121e-16,1.0,4.0862665998786575e-16,1.7306435271121136e-15
fcn:2007_004969,2007_004969,fcn,audit-016,anchor,1,h,0.0007459765739454007,0.00027414316815418363,7.5154476645613e-08,0.367495679796305,0.8649469253310517,0.042658619308228854,0.18067069677616823
fcn:2007_004969,2007_004969,fcn,audit-016,anchor,1,f1_fixed,0.006426442594716172,0.0014470025561025657,2.093816397367359e-06,0.22516384994900485,0.9493012406761421,0.22516384994900485,0.9536293091240303
fcn:2007_004969,2007_004969,fcn,audit-016,anchor,1,delta_fixed,0.0015173637620594215,0.0014470025561025657,2.093816397367359e-06,0.9536293091240303,0.0905911407796246,0.22516384994900485,0.9536293091240303
fcn:2007_004969,2007_004969,fcn,audit-016,anchor,1,f1_dynamic,0.006421159896378477,0.0014457877204001562,2.0903021324598803e-06,0.22515990003855504,0.9493030194146279,0.22497481290642576,0.9528286865358379
fcn:2007_004969,2007_004969,fcn,audit-016,anchor,1,delta_dynamic,0.001514664642944358,0.0014457877204001562,2.0903021324598803e-06,0.9545266189020484,0.08887893380742373,0.22497481290642576,0.9528286865358379
fcn:2007_004969,2007_004969,fcn,audit-016,Aref,16,f0,0.0058047157723126975,2.624160267220245e-10,6.886217108057427e-20,4.520738603149099e-08,0.999999999999998,4.083379301291561e-08,1.7294206787030676e-07
fcn:2007_004969,2007_004969,fcn,audit-016,Aref,16,h,0.0007459765739454007,6.104586781493995e-06,3.726597977279121e-11,0.008183349175708565,0.9999330327962684,0.0009499169550682974,0.004023153138446266
fcn:2007_004969,2007_004969,fcn,audit-016,Aref,16,f1_fixed,0.006426442594716172,0.0013637188401578722,1.8597290750015321e-06,0.21220431367100723,0.9549693292594168,0.21220431367100723,0.8987421963385913
fcn:2007_004969,2007_004969,fcn,audit-016,Aref,16,delta_fixed,0.0015173637620594215,0.0013637188404543555,1.8597290758101718e-06,0.898742196533985,0.19226246416926784,0.21220431371714213,0.898742196533985
fcn:2007_004969,2007_004969,fcn,audit-016,Aref,16,f1_dynamic,0.006421159896378477,0.0013624706227205003,1.856326197776388e-06,0.21218450322175147,0.9549777365925385,0.21201008219395365,0.8979195739268911
fcn:2007_004969,2007_004969,fcn,audit-016,Aref,16,delta_dynamic,0.001514664642944358,0.001362470623014877,1.8563261985785473e-06,0.8995196589301572,0.19086438319817367,0.21201008223976073,0.8979195741208965
fcn:2007_004969,2007_004969,fcn,audit-016,B,16,f0,0.0058047157723126975,2.6241137761642413e-10,6.885973110254954e-20,4.5206585112758236e-08,0.999999999999998,4.0833069579144614e-08,1.7293900393421143e-07
fcn:2007_004969,2007_004969,fcn,audit-016,B,16,h,0.0007459765739454007,7.465845955189051e-10,5.573885582661271e-19,1.0008150679186728e-06,0.9999999999989984,1.1617385272106029e-07,4.920274321732933e-07
fcn:2007_004969,2007_004969,fcn,audit-016,B,16,f1_fixed,0.006426442594716172,0.0013638126922074216,1.8599850594260553e-06,0.21221891771487228,0.9549631309639283,0.21221891771487228,0.8988040483821791
fcn:2007_004969,2007_004969,fcn,audit-016,B,16,delta_fixed,0.0015173637620594215,0.0013638126925196712,1.8599850602777552e-06,0.8988040485879634,0.19215128224188593,0.21221891776346052,0.8988040485879634
fcn:2007_004969,2007_004969,fcn,audit-016,B,16,f1_dynamic,0.006421159896378477,0.0013625288943473596,1.8564849879314383e-06,0.21219357815958198,0.9549738853878333,0.21201914967195573,0.8979579771287576
fcn:2007_004969,2007_004969,fcn,audit-016,B,16,delta_dynamic,0.001514664642944358,0.0013625288946581223,1.8564849887782847e-06,0.899558130577011,0.1907951697127933,0.2120191497203126,0.897957977333562
deeplab:2007_004969,2007_004969,deeplab,audit-017,anchor,1,f0,0.011700838819868057,1.9741884276881604e-18,3.897419948017851e-36,1.6872195729557293e-16,1.0,1.3106768774225396e-16,5.053172207794781e-16
deeplab:2007_004969,2007_004969,deeplab,audit-017,anchor,1,h,0.002474753272863561,0.0006627375048792302,4.3922100037354763e-07,0.2677994255614703,0.9282834676689465,0.0439995854125796,0.16963561804688962
deeplab:2007_004969,2007_004969,deeplab,audit-017,anchor,1,f1_fixed,0.015062357944167167,0.0022524419676036816,5.073494817422345e-06,0.14954112602774322,0.9776374516263546,0.14954112602774322,0.5765395537088719
deeplab:2007_004969,2007_004969,deeplab,audit-017,anchor,1,delta_fixed,0.003906829901112161,0.0022524419676036816,5.073494817422345e-06,0.5765395537088719,0.6676021430091748,0.14954112602774322,0.5765395537088719
deeplab:2007_004969,2007_004969,deeplab,audit-017,anchor,1,f1_dynamic,0.014790081223590042,0.00215262827390423,4.633808485611906e-06,0.14554539906588262,0.978816536810753,0.14291442826438913,0.5509910409182236
deeplab:2007_004969,2007_004969,deeplab,audit-017,anchor,1,delta_dynamic,0.0036371656919345382,0.0021526282739042298,4.633808485611904e-06,0.5918422354740975,0.6497227683090229,0.1429144282643891,0.5509910409182235
deeplab:2007_004969,2007_004969,deeplab,audit-017,Aref,16,f0,0.011700838819868057,7.038317731759268e-10,4.953791649319693e-19,6.015224925420036e-08,0.9999999999999963,4.672786132057648e-08,1.8015418919967985e-07
deeplab:2007_004969,2007_004969,deeplab,audit-017,Aref,16,h,0.002474753272863561,4.653281411833698e-07,2.1653027897717013e-13,0.0001880301144707384,0.999999964644676,3.089344596033625e-05,0.00011910632225142548
deeplab:2007_004969,2007_004969,deeplab,audit-017,Aref,16,f1_fixed,0.015062357944167167,0.001964942760210442,3.86100005090343e-06,0.13045386170572035,0.9829817899660648,0.13045386170572035,0.5029506812290649
deeplab:2007_004969,2007_004969,deeplab,audit-017,Aref,16,delta_fixed,0.003906829901112161,0.0019649427641643615,3.861000066441882e-06,0.5029506822411182,0.7470406112331938,0.13045386196822373,0.5029506822411182
deeplab:2007_004969,2007_004969,deeplab,audit-017,Aref,16,f1_dynamic,0.014790081223590042,0.0019276768699234552,3.71593811483789e-06,0.1303357865843785,0.9830125827354314,0.12797975436972933,0.4934120293731502
deeplab:2007_004969,2007_004969,deeplab,audit-017,Aref,16,delta_dynamic,0.0036371656919345382,0.0019276768738465378,3.715938129962761e-06,0.5299942419783586,0.719106103469785,0.1279797546301854,0.4934120303773103
deeplab:2007_004969,2007_004969,deeplab,audit-017,B,16,f0,0.011700838819868057,7.038219489478479e-10,4.953653358207471e-19,6.01514096367823e-08,0.9999999999999963,4.672720908351537e-08,1.8015167457060014e-07
deeplab:2007_004969,2007_004969,deeplab,audit-017,B,16,h,0.002474753272863561,1.7061981454523115e-09,2.911112111544907e-18,6.894417169425756e-07,0.9999999999995247,1.1327563398618006e-07,4.367218918250335e-07
deeplab:2007_004969,2007_004969,deeplab,audit-017,B,16,f1_fixed,0.015062357944167167,0.0019665235313916225,3.867214799516978e-06,0.1305588101598097,0.9829543970896548,0.1305588101598097,0.5033552985841053
deeplab:2007_004969,2007_004969,deeplab,audit-017,B,16,delta_fixed,0.003906829901112161,0.0019665235354613835,3.867214815523539e-06,0.5033552996258095,0.7466334423386116,0.13055881043000384,0.5033552996258095
deeplab:2007_004969,2007_004969,deeplab,audit-017,B,16,f1_dynamic,0.014790081223590042,0.0019294667656099417,3.7228419995932896e-06,0.13045680658821943,0.9829810216148039,0.1280985867393438,0.4938701746550774
deeplab:2007_004969,2007_004969,deeplab,audit-017,B,16,delta_dynamic,0.0036371656919345382,0.0019294667696516054,3.7228420151898012e-06,0.530486354781753,0.7185842273903681,0.12809858700767254,0.4938701756895897
fcn:2007_005149,2007_005149,fcn,audit-018,anchor,1,f0,0.32098627634049043,1.6921038460349008e-17,2.863215425766103e-34,5.271576920129692e-17,1.0,4.74668818866651e-17,2.8137598100265915e-16
fcn:2007_005149,2007_005149,fcn,audit-018,anchor,1,h,0.0436545355299334,0.00998068833052771,9.961413955113203e-05,0.22862889753308843,0.9477288272128046,0.027997817937883467,0.16596652602999307
fcn:2007_005149,2007_005149,fcn,audit-018,anchor,1,f1_fixed,0.3564809355025835,0.05102618799114873,0.002603671860908051,0.14313861670950126,0.9795113364064905,0.14313861670950126,0.848502515757502
fcn:2007_005149,2007_005149,fcn,audit-018,anchor,1,delta_fixed,0.060136755099182024,0.051026187991148726,0.0026036718609080507,0.8485025157575019,0.2800434807531902,0.14313861670950123,0.8485025157575019
fcn:2007_005149,2007_005149,fcn,audit-018,anchor,1,f1_dynamic,0.3081051807592981,0.05446456760516057,0.0029663891244171067,0.1767726445590348,0.9687514321356051,0.1527839561135966,0.9056785241460659
fcn:2007_005149,2007_005149,fcn,audit-018,anchor,1,delta_dynamic,0.05727876033217181,0.05446456760516057,0.0029663891244171067,0.9508684770639042,0.09584913932617145,0.1527839561135966,0.9056785241460659
fcn:2007_005149,2007_005149,fcn,audit-018,Aref,16,f0,0.32098627634049043,1.4371625232077359e-08,2.0654361181128259e-16,4.477333235528259e-08,0.999999999999998,4.031527018917735e-08,2.3898238620249134e-07
fcn:2007_005149,2007_005149,fcn,audit-018,Aref,16,h,0.0436545355299334,1.72346588812634e-05,2.9703346675351137e-10,0.00039479652393611654,0.9999998441357046,4.834664960964932e-05,0.0002865911014460078
fcn:2007_005149,2007_005149,fcn,audit-018,Aref,16,f1_fixed,0.3564809355025835,0.04777905361963809,0.002282837964788252,0.13402975828785052,0.9820360238933004,0.13402975828785052,0.7945066796643303
fcn:2007_005149,2007_005149,fcn,audit-018,Aref,16,delta_fixed,0.060136755099182024,0.04777905368021106,0.0022828379705764905,0.794506680671584,0.3687591343682216,0.13402975845776977,0.794506680671584
fcn:2007_005149,2007_005149,fcn,audit-018,Aref,16,f1_dynamic,0.3081051807592981,0.040869738532118054,0.0016703355276836951,0.13264865729098804,0.982404333718898,0.11464775381184968,0.6796132991331613
fcn:2007_005149,2007_005149,fcn,audit-018,Aref,16,delta_dynamic,0.05727876033217181,0.040869738582198244,0.0016703355317772236,0.713523448223842,0.4908842888347583,0.11464775395233458,0.679613299965933
fcn:2007_005149,2007_005149,fcn,audit-018,B,16,f0,0.32098627634049043,1.4372281211636646e-08,2.0656246722636375e-16,4.477537599268281e-08,0.999999999999998,4.0317110342447716e-08,2.389932943327722e-07
fcn:2007_005149,2007_005149,fcn,audit-018,B,16,h,0.0436545355299334,3.1261995704382984e-08,9.773123754208601e-16,7.161225133857398e-07,0.9999999999994872,8.769612226333608e-08,5.198483964228428e-07
fcn:2007_005149,2007_005149,fcn,audit-018,B,16,f1_fixed,0.3564809355025835,0.04783802451573753,0.002288476589568305,0.13419518339260766,0.9819916527542244,0.13419518339260766,0.7954872928683879
fcn:2007_005149,2007_005149,fcn,audit-018,B,16,delta_fixed,0.060136755099182024,0.04783802457809009,0.0022884765955339514,0.795487293905234,0.36719996523532794,0.134195183567519,0.795487293905234
fcn:2007_005149,2007_005149,fcn,audit-018,B,16,f1_dynamic,0.3081051807592981,0.04093905068723447,0.001676005871171953,0.13287361993181607,0.9823446011262152,0.11484218820711038,0.6807658747086491
fcn:2007_005149,2007_005149,fcn,audit-018,B,16,delta_dynamic,0.05727876033217181,0.04093905073932952,0.0016760058754373968,0.7147335330219298,0.48915597677399003,0.11484218835324737,0.6807658755749255
deeplab:2007_005149,2007_005149,deeplab,audit-019,anchor,1,f0,1.1690303575476138,1.1153422426235357e-15,1.243988318180498e-30,9.540746614684116e-16,1.0,7.953801841578684e-16,4.207162551914975e-15
deeplab:2007_005149,2007_005149,deeplab,audit-019,anchor,1,h,0.16600719503372402,0.004015279970177529,1.6122473238908854e-05,0.024187385187502464,0.9994149703977914,0.002863402819400943,0.015145965857304204
deeplab:2007_005149,2007_005149,deeplab,audit-019,anchor,1,f1_fixed,1.4022756221974984,0.1378383132712334,0.018999400605458672,0.09829616310039516,0.9903378643197405,0.09829616310039516,0.5199374395161287
deeplab:2007_005149,2007_005149,deeplab,audit-019,anchor,1,delta_fixed,0.2651055738542513,0.13783831327123341,0.018999400605458683,0.5199374395161288,0.7296650589894119,0.09829616310039517,0.5199374395161288
deeplab:2007_005149,2007_005149,deeplab,audit-019,anchor,1,f1_dynamic,1.048665723860942,0.10257657978378629,0.010521954720139474,0.09781627972555763,0.9904319754206514,0.07315008416322541,0.3869272844492528
deeplab:2007_005149,2007_005149,deeplab,audit-019,anchor,1,delta_dynamic,0.16200459851272775,0.10257657978378626,0.010521954720139467,0.6331707909866979,0.5990947494412793,0.0731500841632254,0.3869272844492527
deeplab:2007_005149,2007_005149,deeplab,audit-019,Aref,16,f0,1.1690303575476138,5.333532071301329e-08,2.844656435559984e-15,4.562355491340692e-08,0.9999999999999979,3.803483414297098e-08,2.011852106223001e-07
deeplab:2007_005149,2007_005149,deeplab,audit-019,Aref,16,h,0.16600719503372402,0.00047758479071596983,2.280872323232167e-07,0.0028768921167480086,0.9999917234917486,0.00034057840210296845,0.001801489058764696
deeplab:2007_005149,2007_005149,deeplab,audit-019,Aref,16,f1_fixed,1.4022756221974984,0.13262630975981102,0.017589738040505343,0.09457934493075838,0.9910547475124686,0.09457934493075838,0.5002773341639576
deeplab:2007_005149,2007_005149,deeplab,audit-019,Aref,16,delta_fixed,0.2651055738542513,0.13262630996061106,0.01758973809376808,0.5002773349213918,0.7497225881639495,0.09457934507395423,0.5002773349213918
deeplab:2007_005149,2007_005149,deeplab,audit-019,Aref,16,f1_dynamic,1.048665723860942,0.09940594902037143,0.009881542700640684,0.09479278931171886,0.9910143270945041,0.07088902313269407,0.3749674047782279
deeplab:2007_005149,2007_005149,deeplab,audit-019,Aref,16,delta_dynamic,0.16200459851272775,0.0994059492186931,0.009881542740069391,0.6135995529218472,0.6234955886541093,0.07088902327412253,0.37496740552631347
deeplab:2007_005149,2007_005149,deeplab,audit-019,B,16,f0,1.1690303575476138,5.333374759651447e-08,2.8444886326887133e-15,4.562220925417006e-08,0.9999999999999979,3.8033712311803187e-08,2.0117927669765286e-07
deeplab:2007_005149,2007_005149,deeplab,audit-019,B,16,h,0.16600719503372402,9.932515365097106e-08,9.86548614778901e-15,5.983183658442838e-07,0.9999999999996421,7.083140580830976e-08,3.746626380084247e-07
deeplab:2007_005149,2007_005149,deeplab,audit-019,B,16,f1_fixed,1.4022756221974984,0.13269774978335344,0.017608692797565478,0.09463029070947089,0.991045108080241,0.09463029070947089,0.5005468118007488
deeplab:2007_005149,2007_005149,deeplab,audit-019,B,16,delta_fixed,0.2651055738542513,0.1326977499804828,0.017608692849882725,0.500546812544337,0.7494528884517044,0.09463029085004908,0.500546812544337
deeplab:2007_005149,2007_005149,deeplab,audit-019,B,16,f1_dynamic,1.048665723860942,0.09944609273997704,0.009889525361248114,0.09483107007048898,0.991007068149286,0.07091765068563027,0.37511883018593234
deeplab:2007_005149,2007_005149,deeplab,audit-019,B,16,delta_dynamic,0.16200459851272775,0.09944609293509296,0.009889525400055147,0.6138473466065228,0.6231914350641314,0.07091765082477262,0.3751188309219256


==> anc/generated/response-intervals.csv <==
group,vector,estimand,estimate,ci_low,ci_high,observations,image_clusters,draws,seed,source
pooled,frozen,mean_Aref_minus_B_rho,-3.693809240547796e-05,-8.080135754697574e-05,2.284919489376053e-05,20,10,2000,20261029,audit-summary.json
pooled,dynamic,mean_Aref_minus_B_rho,-9.506309577040698e-05,-0.00015116827308555715,-4.841958862555225e-05,20,10,2000,20261029,audit-summary.json
fcn,frozen,mean_Aref_minus_B_rho,-2.340676998925373e-05,-0.00010713348195375783,9.363511631475447e-05,10,10,2000,20261029,audit-summary.json
fcn,dynamic,mean_Aref_minus_B_rho,-0.00010816970038109858,-0.00024474491938153935,2.363904255309119e-05,10,10,2000,20261029,audit-summary.json
deeplab,frozen,mean_Aref_minus_B_rho,-5.0469414821702197e-05,-8.857784581705565e-05,-1.69059294635559e-05,10,10,2000,20261029,audit-summary.json
deeplab,dynamic,mean_Aref_minus_B_rho,-8.195649115971537e-05,-0.0001499325264313583,-2.389569603844432e-05,10,10,2000,20261029,audit-summary.json

